Probing flavoured Axions in the Tail of $B_q \to \mu^+\mu^-$

We discuss how LHC di-muon data collected to study $B_q \to \mu\mu$ can be used to constrain light particles with flavour-violating couplings to $b$-quarks. Focussing on the case of a flavoured QCD axion, $a$, we compute the decay rates for $B_q \to \mu \mu a$ and the SM background process $B_q \to \mu \mu \gamma$ near the kinematic endpoint. These rates depend on non-perturbative $B_q \to \gamma^{(*)}$ form factors with on- or off-shell photons. The off-shell form factors -- relevant for generic searches for beyond-the-SM particles -- are discussed in full generality and computed with QCD sum rules for the first time. With these results, we analyse available LHCb data to obtain the sensitivity on $B_q \to \mu \mu a$ at present and future runs. We find that the full LHCb dataset alone will allow to probe axion-coupling scales of the order of $10^6$ GeV for both $b\to d$ and $b \to s$ transitions.

==> anc/Bga__FF-axion-paper-arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    321366,       7529]
NotebookOptionsPosition[    318198,       7419]
NotebookOutlinePosition[    318588,       7436]
CellTagsIndexPosition[    318545,       7433]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Notebook for B -> \[Gamma]*(k) Form Factors q2=0: {P,Tperp,TL,Vperp,Vpara} \
\n",
 StyleBox["arXiv 1911.05018v2 ",
  FontSize->16],
 " ",
 StyleBox["J.Albrecht, E.Stamou, R. Ziegler and R.Zwicky  (Notebook  by Roman \
Zwicky 6 Juli 2021 - tested on ",
  FontSize->16],
 StyleBox["Mathematica",
  FontSize->16,
  FontSlant->"Italic"],
 StyleBox[" 10.1)",
  FontSize->16],
 " "
}], "Section",
 CellChangeTimes->{{3.828011306342482*^9, 3.8280113122279663`*^9}, {
  3.83449909778936*^9, 3.834499173684943*^9}, {3.834554043558897*^9, 
  3.8345540900843153`*^9}, {3.834554247143511*^9, 3.8345543280373783`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "A) ",
 StyleBox["Input files & numerical input",
  FontColor->GrayLevel[0],
  Background->RGBColor[0.87, 0.94, 1]],
 " (loading)"
}], "Subsection",
 CellChangeTimes->{{3.834499495885766*^9, 3.834499502404871*^9}, {
  3.8345491063181458`*^9, 3.8345491091735563`*^9}, {3.834553994007531*^9, 
  3.834553995651041*^9}, {3.83455414649901*^9, 3.834554155746286*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Loading", " ", "densities", " ", "rho"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"perturabtion", " ", "theory", " ", "and", " ", "qq"}], " ", "=",
      " ", 
     RowBox[{"quark", " ", "condensate"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<Your-Directory\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P0", ",", "Tperp0", ",", "TL0", ",", "Vperp0", ",", "Vpara0"}],
       "}"}], "=", 
     RowBox[{"Get", "[", "\"\<DISP-DENSITIES/qqaxion_new.m\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "rhoP", ",", "rhoTperp", ",", "rhoTL", ",", "rhoVperp", ",", 
       "rhoVpara"}], "}"}], "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Get", "[", "\"\<DISP-DENSITIES/rhoaxion_new.m\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Improved", " ", "version", " ", "satisying", " ", "constraint", " ", 
     "cf", " ", "eq", " ", "A", ".61", " ", "in", " ", "1911.05018", "v2"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     StyleBox["rhotVpara",
      Background->RGBColor[1, 0.5, 0.5]], "=", "  ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rhoVpara", "-", 
          RowBox[{"2", "   ", "rhoP"}]}], " ", ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"k2", "/", 
            RowBox[{"mB", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"k2", "/", "s"}]}], ")"}]}]}], " ", "+", " ", 
       RowBox[{"2", " ", "rhoP"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<No 1/(s-k2) singularities! \>\"", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"rhotVpara", ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "k2", ",", "0"}], "}"}]}], "]"}], "//", "Chop"}], "//",
     "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Loading", " ", "the", " ", "subtracted", " ", "densities"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rhoPds", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"rhoTperpds", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"rhoTLds", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"rhoVperpds", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"rhoVparads", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "}"}], "=", 
     RowBox[{"Get", "[", "\"\<DISP-DENSITIES/rhods12.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qF", "[", "P", "]"}], ",", 
       RowBox[{"qF", "[", "Tperp", "]"}], ",", 
       RowBox[{"qF", "[", "TL", "]"}], ",", 
       RowBox[{"qF", "[", "Vperp", "]"}], ",", 
       RowBox[{"qF", "[", "Vpara", "]"}]}], " ", "}"}], " ", "=", 
     RowBox[{"Get", "[", "\"\<DISP-DENSITIES/qF.m\>\"", "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"bF", "[", "P", "]"}], ",", 
       RowBox[{"bF", "[", "Tperp", "]"}], ",", 
       RowBox[{"bF", "[", "TL", "]"}], ",", 
       RowBox[{"bF", "[", "Vperp", "]"}], ",", 
       RowBox[{"bF", "[", "Vpara", "]"}]}], " ", "}"}], "=", 
     RowBox[{"Get", "[", " ", "\"\<DISP-DENSITIES/bF.m\>\"", "]"}]}], ";"}], 
   " ", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Numerical", " ", "Input"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qd", " ", ":=", " ", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "3"}]}], ";", 
    RowBox[{"Qu", ":=", 
     RowBox[{"2", "/", "3"}]}], ";", 
    RowBox[{"Qs", ":=", "Qd"}], ";", 
    RowBox[{"Qb", ":=", "Qs"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nc", ":=", "3"}], ";", 
    RowBox[{"LO", "=", "0.89"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "MSbar", " ", "LO", " ", "is", " ", "about", " ", "89", "%", " ", "of", 
      " ", "NLO"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"SetN", " ", ":=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", " ", ":=", " ", "1.5"}], ";", "\[IndentingNewLine]", 
        RowBox[{"mB", ":=", "5.28"}], ";", "\[IndentingNewLine]", 
        RowBox[{"mesons", ":=", 
         RowBox[{"{", 
          RowBox[{"rho", ",", "omega"}], "}"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"fB", ":=", 
           RowBox[{"0.187", "*", "LO"}]}], ";"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"fB", " ", ":=", " ", "0.222"}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{"LO", " ", "MSbar"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"qq", ":=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.25"}], "+", 
            RowBox[{"0.002", " ", "dqq"}]}], ")"}], "^", "3"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mb", ":=", "4.18"}], ";"}], "}"}], "/;", 
      RowBox[{"BM", "==", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetN", " ", ":=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", " ", ":=", " ", "1.7"}], ";", "\[IndentingNewLine]", 
        RowBox[{"mB", " ", ":=", " ", "5.366"}], ";", "\[IndentingNewLine]", 
        RowBox[{"mesons", ":=", 
         RowBox[{"{", "phi", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"fB", " ", ":=", " ", 
           RowBox[{"0.217", " ", "LO"}]}], ";"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"fB", ":=", " ", "0.249"}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"LO", " ", "MSbar"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"qq", ":=", " ", 
         RowBox[{"1.08", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.25"}], "+", 
             RowBox[{"0.002", " ", "dqq"}]}], ")"}], "^", "3"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mb", "=", "4.18"}], ";"}], "}"}], "/;", 
      RowBox[{"BM", "==", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dqq", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BM", "=", "Bq"}], ";", "SetN", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mV", "[", "rho", "]"}], ":=", " ", "0.77"}], ";", " ", 
    RowBox[{
     RowBox[{"fV", "[", "rho", "]"}], ":=", "0.2097"}], "  ", ";", 
    RowBox[{
     RowBox[{"fVEM", "[", "rho", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"Qd", "-", "Qu"}], ")"}], " ", 
      RowBox[{"fV", "[", "rho", "]"}]}]}], " ", ";", 
    RowBox[{
     RowBox[{"GaV", "[", "rho", "]"}], ":=", "0.1467"}], ";", 
    RowBox[{
     RowBox[{"mV", "[", "omega", "]"}], ":=", "0.782"}], ";", " ", 
    RowBox[{
     RowBox[{"fV", "[", "omega", "]"}], ":=", "0.2013"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fVEM", "[", "omega", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"Qd", "+", "Qu"}], ")"}], 
      RowBox[{"fV", "[", "omega", "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"GaV", "[", "omega", "]"}], ":=", " ", "0.00849"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mV", "[", "phi", "]"}], ":=", " ", "1.02"}], ";", 
    RowBox[{
     RowBox[{"fV", "[", "phi", "]"}], ":=", "0.233"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fVEM", "[", "phi", "]"}], ":=", " ", 
     RowBox[{"Qs", " ", 
      RowBox[{"fV", "[", "phi", "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"GaV", "[", "phi", "]"}], ":=", "0.00425"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"from", " ", 
     RowBox[{"BSZ", "'"}], "15"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"could", " ", "scale", " ", "decay", " ", "constants"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A0", "[", "rho", "]"}], ":=", "0.356"}], ";", 
    RowBox[{
     RowBox[{"A0", "[", "omega", "]"}], ":=", "0.328"}], ";", 
    RowBox[{
     RowBox[{"A0", "[", "phi", "]"}], ":=", "0.389"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T1", "[", "rho", "]"}], ":=", "0.272"}], ";", 
    RowBox[{
     RowBox[{"T1", "[", "omega", "]"}], ":=", "0.251"}], ";", 
    RowBox[{
     RowBox[{"T1", "[", "phi", "]"}], ":=", "0.309"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T2", "[", "x_", "]"}], ":=", 
     RowBox[{"T1", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T23", "[", "rho", "]"}], ":=", "0.747"}], ";", 
    RowBox[{
     RowBox[{"T23", "[", "omega", "]"}], ":=", "0.683"}], ";", 
    RowBox[{
     RowBox[{"T23", "[", "phi", "]"}], ":=", "0.676"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", "rho", "]"}], ":=", "0.327"}], ";", 
    RowBox[{
     RowBox[{"V", "[", "omega", "]"}], ":=", "0.304"}], ";", 
    RowBox[{
     RowBox[{"V", "[", "phi", "]"}], ":=", "0.387"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V1bar", "[", "x_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"V", "[", "x", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"mV", "[", "x", "]"}], "/", "mB"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"multiplying", " ", "the", " ", "factor", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"k2", "/", "mB2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", "mB2"}]}], ")"}]}], " ", "for", " ", "q2"}], "=", 
     
     RowBox[{"0", " ", "in"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V2bareff", "[", "x_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"V", "[", "x", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"mV", "[", "x", "]"}], "/", "mB"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"get", " ", "T3"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"it", "'"}], "s", " ", "painful"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"laB", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mBn", "+", "mV"}], ")"}], "^", "2"}], "-", "q2"}], "  ", 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mBn", "-", "mV"}], ")"}], "^", "2"}], "-", "q2"}], "  ", 
       ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solu", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"T23", "\[Equal]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mBn", "^", "2"}], "-", 
              RowBox[{"mV", "^", "2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mBn", "^", "2"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"mV", "^", "2"}]}], "-", "q2"}], ")"}], " ", "T2"}], 
           "-", " ", 
           RowBox[{"laB", " ", "T3"}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{"8", " ", "mBn", " ", "mV", 
           RowBox[{"(", 
            RowBox[{"mBn", "-", "mV"}], ")"}]}], ")"}]}]}], ",", "T3"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T3n", "[", "x_", "]"}], ":=", 
     RowBox[{"(", " ", 
      RowBox[{"T3", "/.", 
       RowBox[{"(", 
        RowBox[{"Solu", "/.", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"mV", "\[Rule]", 
            RowBox[{"mV", "[", "x", "]"}]}], ",", 
           RowBox[{"T2", "\[Rule]", 
            RowBox[{"T2", "[", "x", "]"}]}], ",", 
           RowBox[{"T23", "\[Rule]", 
            RowBox[{"T23", "[", "x", "]"}]}], ",", 
           RowBox[{"q2", "\[Rule]", "0"}], ",", 
           RowBox[{"mBn", "\[Rule]", "mB"}]}], "}"}]}], ")"}]}], ")"}]}], " ",
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T3", "[", "rho", "]"}], "=", 
     RowBox[{
      RowBox[{"T3n", "[", "rho", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T3", "[", "omega", "]"}], "=", 
     RowBox[{
      RowBox[{"T3n", "[", "omega", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BM", "=", "Bq"}], ";", "SetN", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T3", "[", "phi", "]"}], "=", 
     RowBox[{
      RowBox[{"T3n", "[", "phi", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M2", ":=", 
     RowBox[{"6", "/;", 
      RowBox[{"BM", "\[Equal]", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s0", ":=", " ", 
     RowBox[{"35.5", "/;", 
      RowBox[{"BM", "\[Equal]", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M2", ":=", 
     RowBox[{"5", "/;", 
      RowBox[{"BM", "\[Equal]", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s0", ":=", " ", 
     RowBox[{"35", "/;", 
      RowBox[{"BM", "\[Equal]", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "interpolation", " ", "function", " ", "for", " ", "Borel", " ", 
     "parameter"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Asym", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"InterRZ", "[", 
      RowBox[{"k2_", ",", 
       RowBox[{"{", 
        RowBox[{"xk20_", ",", "y0_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"xk21_", ",", "y1_"}], "}"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y0", "+", "y1"}], ")"}], "/", "2"}], " ", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y0", "-", "y1"}], ")"}], "/", "2"}], " ", 
       RowBox[{"Tanh", "[", " ", 
        RowBox[{
         RowBox[{"Asym", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xk20", "+", "xk21"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"xk21", "-", "xk20"}], ")"}]}]}], "  ", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Asym", "/", 
           RowBox[{"(", 
            RowBox[{"xk21", "-", "xk20"}], ")"}]}], "k2"}]}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "M2P", ",", "M2Tperp", ",", "M2TL", ",", "M2Vperp", ",", "M2Vpara"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dMs", "=", "0.5"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "shift", " ", "in", " ", "Borel", " ", "parameter", " ", "for", " ", 
      "Bs"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"M2P", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "7"}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "==", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2Tperp", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "7"}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2TL", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "7"}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2Vperp", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "7"}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2Vpara", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{"6", " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2P", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", 
          RowBox[{"9", "+", "dMs"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", 
          RowBox[{"7", "+", "dMs"}]}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "==", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2Tperp", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", 
          RowBox[{"9", "+", "dMs"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", 
          RowBox[{"7", "+", "dMs"}]}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2TL", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", 
          RowBox[{"9", "+", "dMs"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", 
          RowBox[{"7", "+", "dMs"}]}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2Vperp", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"InterRZ", "[", 
       RowBox[{"xk2", ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", 
          RowBox[{"9", "+", "dMs"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", 
          RowBox[{"7", "+", "dMs"}]}], "}"}]}], "]"}], " ", "/;", 
      RowBox[{"BM", "\[Equal]", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M2Vpara", "[", "xk2_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", "dMs"}], ")"}], "/;", 
      RowBox[{"BM", "\[Equal]", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "From", " ", "Table", " ", "6", " ", "arXiv", " ", "2106.13616", " ", 
      "Tadeusz", " ", "Janowksi"}], ",", " ", 
     RowBox[{"Ben", " ", "Pullin"}], ",", " ", 
     RowBox[{"Roman", " ", "Zwicky"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pat0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperpat0", " ", ":=", " ", 
     RowBox[{"0.130", "/;", 
      RowBox[{"BM", "==", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperpat0", " ", ":=", " ", 
     RowBox[{"0.160", "/;", 
      RowBox[{"BM", "==", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TLat0", ":=", "Tperpat0"}], " ", ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"A", ".14", " ", "or", " ", "so", " ", "in", " ", "v1"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Vperpat0", " ", ":=", " ", 
     RowBox[{"0.079", "/;", 
      RowBox[{"BM", "==", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperpat0", " ", ":=", " ", 
     RowBox[{"0.105", "/;", 
      RowBox[{"BM", "==", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparaat0", " ", ":=", " ", 
     RowBox[{"0.129", "/;", 
      RowBox[{"BM", "==", "Bq"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparaat0", " ", ":=", " ", 
     RowBox[{"0.153", "/;", 
      RowBox[{"BM", "==", "Bs"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "two", " ", "subtraction", " ", "points"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k12", ":=", 
     RowBox[{"5", "+", 
      RowBox[{"I", " ", "epsI"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k02", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsI", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "5"}], ")"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"good", " ", "compromise"}], " ", "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{"infRZ", "=", 
     RowBox[{"10", "^", "5"}]}], ";"}], "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.834499255170026*^9, 3.8344992553532057`*^9}, 
   3.834499294178986*^9, {3.834549131162211*^9, 3.834549156565741*^9}, {
   3.834549193777235*^9, 3.834549216596383*^9}, {3.834549270946376*^9, 
   3.834549280130267*^9}, {3.83454932231772*^9, 3.834549344413409*^9}, {
   3.834549382799122*^9, 3.8345494471008787`*^9}, {3.834551105873515*^9, 
   3.834551107975914*^9}, {3.834551357307858*^9, 3.834551366397863*^9}, {
   3.8345550070596*^9, 3.8345550114898977`*^9}}],

Cell[BoxData["\<\"No 1/(s-k2) singularities! \"\>"], "Print",
 CellChangeTimes->{3.8345002824043617`*^9, 3.834551064737529*^9, 
  3.834551108593514*^9, 3.834551532227681*^9, 3.8345515861335077`*^9, 
  3.834554366921384*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k2", "-", 
         SuperscriptBox["mb", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k2", "2"], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["mb", "2"], " ", 
         SuperscriptBox["mB", "2"]}], "-", 
        RowBox[{"k2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mb", "2"], "+", 
           SuperscriptBox["mB", "2"]}], ")"}]}]}], ")"}], " ", "Nc", " ", 
      "Qb"}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k2", "2"], " ", 
        SuperscriptBox["mb", "2"], " ", "mB", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"s", "-", "k2"}], "]"}], "1"],
    SeriesData[$CellContext`s, $CellContext`k2, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`s, $CellContext`k2, {
   Rational[-1, 
      12] $CellContext`k2^(-2) $CellContext`mb^(-2) ($CellContext`k2 - \
$CellContext`mb^2)^2 $CellContext`mB^(-1) ($CellContext`k2^2 - 
     5 $CellContext`mb^2 $CellContext`mB^2 - $CellContext`k2 \
($CellContext`mb^2 + $CellContext`mB^2)) $CellContext`Nc 
    Pi^(-2) $CellContext`Qb}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.834500282775754*^9, 3.834551064823886*^9, 
  3.834551108677672*^9, 3.8345515322970657`*^9, 3.8345515862242117`*^9, 
  3.8345543670385027`*^9}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.834549110550033*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "B) ",
 StyleBox["QCD sum rules(=OPE)",
  FontColor->GrayLevel[0],
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" ",
  FontColor->GrayLevel[0],
  Background->RGBColor[1, 0.925, 0.925]],
 "version valid for ca k2 > 5 GeV^2"
}], "Subsection",
 CellChangeTimes->{{3.834499233812789*^9, 3.8344992397490597`*^9}, {
  3.8344993117105007`*^9, 3.834499414700851*^9}, {3.834500193359297*^9, 
  3.834500193980817*^9}, {3.834500308141741*^9, 3.834500310772952*^9}, {
  3.8345490099391127`*^9, 3.8345490373777933`*^9}, {3.83454946445746*^9, 
  3.83454947193498*^9}, {3.834550571276658*^9, 3.834550592572735*^9}, {
  3.834553998214867*^9, 3.834553998665435*^9}, {3.834554088609354*^9, 
  3.8345541019397783`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "1) Definiton of Form Factors ",
 StyleBox["{PSR[k2],TperpSR[k2],TLSR[k2],VperpSR[k2],Vpara[k2]}",
  FontColor->GrayLevel[0],
  Background->RGBColor[0.88, 1, 0.88]]
}], "Subsubsection",
 CellChangeTimes->{{3.834500504181782*^9, 3.8345005169502077`*^9}, {
   3.834549684229368*^9, 3.834549726157516*^9}, {3.834551901791709*^9, 
   3.834551904176277*^9}, 3.83455382194378*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"NIntegrate", "::", "izero"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Contour", "[", 
     RowBox[{"s_", ",", "mb2_", ",", "s0in_"}], " ", "]"}], ":=", " ", 
    RowBox[{"{", 
     RowBox[{"s", ",", "mb2", ",", 
      RowBox[{"mb2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s0in", "-", "mb2"}], ")"}], "/", "2"}], " ", "-", " ", 
       RowBox[{"I", " ", "4."}]}], ",", "   ", "s0in"}], "}"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"sum", " ", "rule", " ", "FFs"}], "  ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"POPE", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
      RowBox[{"{", "    ", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
             "]"}], " ", "rhoP"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k2", "\[Rule]", 
             RowBox[{"k2in", "+", 
              RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], " ", ",", 
          RowBox[{"Contour", "[", 
           RowBox[{"s", ",", 
            RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}], " ", ",",
         "\[IndentingNewLine]", "   ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mB", "^", "2"}], ")"}], "/", "M2in"}], "]"}], "P0"}],
             " ", "/.", 
            RowBox[{"M2", "->", "M2in"}]}], ")"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{"k2", "\[Rule]", 
            RowBox[{"k2in", "+", 
             RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], " ", ")"}]}], " ", 
       "}"}]}]}], "  ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TperpOPE", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], " ", ")"}], 
      RowBox[{"{", "  ", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
             "]"}], " ", "rhoTperp"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k2", "\[Rule]", 
             RowBox[{"k2in", "+", 
              RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], ",", 
          RowBox[{"Contour", "[", 
           RowBox[{"s", ",", 
            RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}], " ", ",",
         "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mB", "^", "2"}], ")"}], "/", "M2in"}], "]"}], 
             "Tperp0"}], " ", "/.", 
            RowBox[{"M2", "->", "M2in"}]}], ")"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{"k2", "\[Rule]", 
            RowBox[{"k2in", "+", 
             RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], " ", ")"}]}], " ", 
       "}"}]}]}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VperpOPE", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], " ", ")"}], 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
             "]"}], " ", "rhoVperp"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k2", "\[Rule]", 
             RowBox[{"k2in", "+", 
              RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], ",", 
          RowBox[{"Contour", "[", 
           RowBox[{"s", ",", 
            RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}], " ", 
        "\[IndentingNewLine]", ",", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mB", "^", "2"}], ")"}], "/", "M2in"}], "]"}], 
             "Vperp0"}], " ", "/.", 
            RowBox[{"M2", "->", "M2in"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"k2", "\[Rule]", 
            RowBox[{"k2in", "+", 
             RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], "  ", ")"}]}], " ", 
       "}"}]}]}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "avoid", " ", "spurious", " ", "endpoint", " ", "singularity", " ", 
      "with", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}]}], ",", " ", 
     RowBox[{"trivial", " ", "maneouvre"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLOPE", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], " ", ")"}], 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
             "]"}], " ", "rhoTL"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k2", "\[Rule]", 
             RowBox[{"k2in", "+", 
              RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], ",", 
          RowBox[{"Contour", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"mb", "^", "2"}], "+", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}]}], ",", "s0in"}], "]"}]}], "]"}], 
        " ", "\[IndentingNewLine]", ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mB", "^", "2"}], ")"}], "/", "M2in"}], "]"}], 
             "TL0"}], " ", "/.", 
            RowBox[{"M2", "->", "M2in"}]}], ")"}], "  ", "/.", 
          RowBox[{"{", 
           RowBox[{"k2", "\[Rule]", 
            RowBox[{"k2in", "+", 
             RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], ")"}]}], " ", "}"}]}]}],
     " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VparaOPE", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], " ", ")"}], 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
             "]"}], " ", 
            StyleBox["rhotVpara",
             Background->RGBColor[1, 0.5, 0.5]]}], "/.", 
           RowBox[{"{", 
            RowBox[{"k2", "\[Rule]", 
             RowBox[{"k2in", "+", 
              RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], ",", 
          RowBox[{"Contour", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"mb", "^", "2"}], "+", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}]}], ",", "s0in"}], "]"}]}], "]"}], 
        " ", "\[IndentingNewLine]", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mB", "^", "2"}], ")"}], "/", "M2in"}], "]"}], 
             "Vpara0"}], " ", "/.", 
            RowBox[{"M2", "->", "M2in"}]}], ")"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{"k2", "\[Rule]", 
            RowBox[{"k2in", "+", 
             RowBox[{"I", " ", "epsI"}]}]}], "}"}]}], " ", ")"}]}], " ", 
       "}"}]}]}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PSR", "[", "xk2_", "]"}], ":=", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", " ", 
       RowBox[{"POPE", "[", 
        RowBox[{"xk2", " ", ",", 
         RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "   ", "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TperpSR", "[", "xk2_", "]"}], ":=", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", " ", 
       RowBox[{"TperpOPE", "[", 
        RowBox[{"xk2", " ", ",", 
         RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "   ", "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLSR", "[", "xk2_", "]"}], ":=", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", " ", 
       RowBox[{"TLOPE", "[", 
        RowBox[{"xk2", " ", ",", 
         RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "   ", "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VperpSR", "[", "xk2_", "]"}], ":=", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", " ", 
       RowBox[{"VperpOPE", "[", 
        RowBox[{"xk2", " ", ",", 
         RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "   ", "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VparaSR", "[", "xk2_", "]"}], ":=", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", " ", 
       RowBox[{"VparaOPE", "[", 
        RowBox[{"xk2", " ", ",", 
         RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "   ", "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.834500261215947*^9, 3.8345002629340477`*^9}, {
   3.8345004650115356`*^9, 3.83450048890703*^9}, 3.834501035365893*^9, {
   3.834501527283598*^9, 3.834501535280532*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2) Some simple plots of QCD sum rules version (for illustration) \
\>", "Subsubsection",
 CellChangeTimes->{
  3.834548458586844*^9, {3.834551905379825*^9, 3.8345519062916403`*^9}, {
   3.834553174339589*^9, 3.8345531784556923`*^9}, {3.834553837027829*^9, 
   3.834553840099276*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.83455441706231*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BM", "=", "Bs"}], ";", "SetN", ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T0", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"PSR", "[", "6.", "]"}], ",", 
   RowBox[{"TperpSR", "[", "6.", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time Used: \>\"", ",", 
    RowBox[{
     RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.834500944929693*^9, 3.834500949896702*^9}, {
  3.834501559230815*^9, 3.834501578182865*^9}, {3.834501614319777*^9, 
  3.834501636720811*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.025644854825623876`"}], "+", 
    RowBox[{"0.03178490039037928`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.04833883983642712`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10470028316026384`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.834500950338719*^9, 3.8345009686224194`*^9}, {
   3.834501615085759*^9, 3.834501659808977*^9}, 3.834554379495645*^9, 
   3.834554422864317*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "0.07107700000000028`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 0.07107700000000028, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834501637108775*^9, 3.834501659825378*^9}, 
   3.834554379511454*^9, 3.8345544228753843`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T0", "=", 
     RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"PSR", "[", "xk2", " ", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"PSR", "[", "xk2", " ", "]"}], "]"}]}], "   ", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xk2", ",", "3", ",", "20"}], "}"}]}], "  ", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time Used: \>\"", ",", 
      RowBox[{
       RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.834500598008463*^9, 3.834500598273127*^9}, {
   3.834500902065896*^9, 3.83450090889044*^9}, {3.834501053685049*^9, 
   3.83450115291332*^9}, 3.834501655049464*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1nk4VO8XAHDKlhYiZClEzMydwcykiDgaIlqE8JMilSJ7tEkUhSyhQpIl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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1nc81d8fB3Aj27XussrIXt1hj8952ztbKqmQqMwipFIUUjJC5r2VriSF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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{3, 20}, {-0.050086396762476296`, 0.031934074270945224`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.834501058826027*^9, 3.834501088120523*^9}, 
   3.8345011626832657`*^9, 3.834501671201638*^9, 3.8345544350855513`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "9.375248`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 9.375248, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{3.834501162700933*^9, 3.834501671219404*^9, 
  3.834554435100745*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BM", "=", "Bs"}], ";", "SetN", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T0", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"TperpSR", "[", "xk2", " ", "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{"TperpSR", "[", "xk2", " ", "]"}], "]"}]}], "   ", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"xk2", ",", "3", ",", "20"}], "}"}]}], "  ", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time Used: \>\"", ",", 
    RowBox[{
     RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.83450118093113*^9, 3.8345011871674347`*^9}, 
   3.834501454734357*^9, {3.834501592497354*^9, 3.834501593263638*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV13k8VO0XAHCSrY3soVKkCHPnTlTSO6ddkqQsSRIiZY/X0qqspQURY2cY
ZuYiiZSciNCuQqVFRGh5kbKF3/39NZ/vZ+6dOc95zjnPvUucfawOzxAREQFR
EZH/f1ZXXjUQEZGCgO5fWxuxnD33H2E1NUsKdijwB3dWlbMdahss9itKwRHn
rnvNt8vZ44+mvMt1pcC1waL21Y1ytuF7z2JPaymID+EU1eSWs4VTpsRbvhRw
98fzt0aVs1M2iZKl1tIw+8wrX9Gd5eyAp36GroJZ0FHBk0h6dYttebGtf9PV
uUD5K30QqSxjV2BAkPhSWdhk57K3PP0muzN+qYRG4HxgiLma1YWUsjXuynmO
fpED8U+KybeJG+wzU3Yhm00UYG2a4Jd3XzF7IOnzAYsSRYg1X9j/XZ9in5aS
2XVloTK80N0uZx3AZ+slxn/d5K8CevctZpd38tg//rWzLe9aAMe+Lr97VCGP
/fx4gHeaiRpwni+1z/TPYT/dbhhfeVkd0ua9fRB0O5P9MWDNpWuTC0Hcd/6W
KRUOW/ZuHKNrz2J4v4H5M/XtNfZKQdLrIBcN8B6/q1Vpc5nt0F1+PWXBEtBV
nnQNWnuevVD/nEHggyVwz1B2euE7P/aRzJ8lxSeWwl/Pzc4iI5a4abGEJHe5
JnyWf9H4OCwYeU3VpiOfNYHf+yV063AkpnQ0yfYka4G5k4kY78JVVBc/K7y8
aRmEOd7/p2BeIq7Y28ZK+rsMwh1FfzBKUrC+5O1l20JtMI05d9f1XjoOhBj4
llkth8R8/+8ylVnI9dJa7ztrBfjEsEc8E3Owz7v+Q/ct2qusjDsNuFjBkTx6
x0cHFMLS9vfW56E8K+2krrYuVFoqaPcxeTj9pt157wtdYBWsPtfsVoCBhVWr
PkSvhBybOz1EYiGeiDJ9t9hQD4ru6Ol8u8pHmZfaElMf9GC0T+Rp5FEBfnke
Pv6uQw9G3p+e88dLgLefdv6s6NIDS95vRRc/ATo1ZbT59enB0m1N4UbBAiy9
r1TYPawHLVTJg9oIAdoUS5g/na0PA0+2WPpmCTAjticuba0+8N7a3FF7LUD9
bfkL1yXqw2j3t3dXVwlxzaDVWM91fYgplu4zWS3EjanTr+M5+jDi/6anZ60Q
7f6zi+3P1Icm69GiVWwhnrs+eyKFrw933ygdrNguxDdffd+Moj5oNZnz7RyF
GB69LqG8Xx8MKy4rSEQK8QrZ6+38Qx/2fyEbvaOFyHl/zWzegD5Mpiy2brkg
xGLip6jbb31YK1UzknpFiO/eZPkqihjAUjxqJpMiREJHwiJA0QBWqIsFXBII
sb3phRQJBvAzEeQ7nwnx6uhKJ+VNBuB06SGDbBbi5uVRFX+30N+/FOSdeSXE
ovD1bg07DOC952Cy3Bs6fjb/gYMt7V+JJ1U+C1Hn1vnTUd4GcGhghl7ukBCD
soyG36cZgFnAWS+BPIV6z+N21GYawNf5hjZcRQo7Jr/n8HIMoP5imw9HmUKz
/bm7/QsMIIVwIE6rUbhISbZYsswA7qowUVOTwvqLfR7kYwOoW9j9qptJoXxQ
2qeoMQOwub7Wc91OCqd2b11k8tcATvYNHKmyoLBfb8BhYMoAxj6WNxpbUni/
c9M7u5kMEEuUETL2UOhp8e21jgwDEo6Nt4/Z0b+/zPjRYy0GWDpP8Oe5Ulgi
8kXq7HIG6Cx4zDp8mMK09kvbVukyoK3eQbrSjUL/uM91aQwGNGgPXbPzoOOd
jEYvYwaAOX9mkDeFQa/bymQsGbCJmPeHEUyhc3HYrwdWDPAwmp9sH0KhxYWV
ZLA1AzSPZXmfC6VQC84Ud9gzoNlh3s2mkxS+EGjzbxxmQKnIIU+jMAp1zgdm
7jnBgOO/r7CiYihUcFz8UfI0A0b9h/eHX6BQZG2TetVZBmycfT3j9EUKW3+q
c7QiGTAyq+zY0UsUnrOvu/b7KgNkhRnDi+IobGfKX7iez4CFmd9Y49cpDLZp
NfqnkAHWidd065IpVDqR0vVFwIDpzS9MLqZQaFm3eD15gwF8jUGhbCqFD230
Bp7cZcDcU99iRtMpdDnxX9rxagZw1CxWCjLoeLJKt6vWMOBmyNe39pkUrutb
k+v+kAEBQmfbG1l0fk9ssZnRzACfC0cyjXPpfGRJiRW+YsCfP2f/baH9re5x
8a5WBsxRaN3hxaVQe56VdHo7A+Zvj+5LyKMwNcuxanUPA3zjbt2p4lG4pn6J
x8deBqSL+uxkF9Dr7/uiGPGNAcplD55V05ZlHfN5OcCA/HvGiWWFFEbWBy31
mmBAyKK80VABhZr9xs/lpxjQJBrf8IW2k+T0+gMiBKzNaQzYIaTra2Vtv5gY
AVOhNw/JUBSaV2tusJ1JQNM9It2TdqplxHW+OAGyLTFFD2mvCTTdvFuKgJlM
MPMrojBKks/hShOwONriRQ3t1pTZgyOzCFC9w9GUKabwePWz9Iy5BJzQ1tfJ
ol1rSQwPziNAs2F2Wxdt2a44sy2yBPxau2+7VgmFRZLWI9/kCDCxsfBPpf03
pXwnW4GORzNQ6yXtHXoq3HhFAoyapeLFb1DIqQ4Z71Yi4M3Y/duGtHst2y3X
qhDgVbU7yZn26i4TXuwCOt6nx1bE0o4MzJj8pErA+uoqz1LaryVF9rLUCbgy
/dOphbYm5xA/ciEBF1YXzvhN21/vgci7RQTcvH151/xSut+qtWz1NQg4GcTe
oktbZnckdXYJAWZfbT+zaTt2fRV7vZS+XsVviRVtYeB2++VaBMzv1BA7RHtC
UlASuoyAyfjR8560zThzJJ9pEzA9HJkdQDtZz/vAkhUEuDyw2RdC20SU5xen
Q0CV0Cg9lHZHy6cI0ZUE3FEsaQ+iHc5X4fjp0euJi5vvR3v5md1Fn/UJiPjM
XedG+9GeC7W7GQTUh1E2trS9VzxorSEI8P549OBm2nKTE/1MkoBZrklW+rTL
m1dNZ7MI0FjxRU+Otn2+l7ycIQGnroh9G6LzMRWav/ycEb0/X9NjntPO2fVp
3dBqAsQP2ooX0N6ipWLpvJYATsMz+5P/349RS9eXxgQ8/ZEWaU479mlM8EYT
Ag4ctY5Q+X/+/53IWsomYFix4kcuvb/BO1bdigcC5i0+ZulCW13Dq2nGRgL6
Di0KXkTbpenjYOdmAoo/2ElF0/UjkaEssWcrASOP7noY0eb7W6o+2EbA34aW
sA66HofUajfmmhGwZJDbsJx20sC4jbw5AUUbxH/W0fVsXM86dn4nAdyG41UH
aId55yW4WBLw52fsxnN0f8jWRH/RtCHAevBRTBKfwrLEmtEEWwLeenyOlKVt
d3R8zsx9BLT5nJsbSfdfpryn4Zf9BHybzuO50P1p4LYrknuIru+hssxeur9f
GkdzFFzo+px7LeQf2v/K1BSFuxJgmfqo6go9D+7dJttc3Qlo0Ujz1qLnhfls
pRXLvAjgjTdKK9HzZeCThUmiN90/62Jvb6Xnz7WyKEtxXwIu3csq8qfnU/uB
seBufwI26OocrEqj8GjJ+6a8YAKcdD/uVaLnXbR17jHtcALcjDqvdlylcNvZ
879ORRBwln3vXusVOp8ClxMtkQSkloVearxM15eI1sXwGAK+T14Tz4yl8IyA
y++8TNfz5KkepWg6ftH8vowUAp4HR9QZnKbQUC/S7w+HgH3OBxkf6Hk/bOM2
tjONgOXaqWORJ+h+EmpLT2bQ80BsI+cJfX542fJW7OfS94s+jV18nEJXqsBd
uZiAjA7xRR30eaT5Jvo/7xICpBZ6WW2kz6vOGR5BD28QcK3vCCfThZ5ndjpR
gWUEaHE7LXc4UbhfjJ//qpLOb6hao9s+Cq32Cbqv1BHQuYXBLjSjEMSLXKTe
ERD+fWxqlQ6Fe/0PF55sJ6BMnlSr1qbwyCf1/wbe0/37MuQ6aFF4tfJi6NtP
BLxY/PAyczHdf14ecfxuAvB6Y0ytAp2PVi00HyTA3qjkT/KUEOM3vZ9ZM0TA
Zlbd35sTQswvSTAzHCZg0yPbVw2jQnx2YUbrwhG6HlraH72lnycWsTu+//xL
wO6weU/yeoRYzUtVjZNiwunBqRktT4T4UmGPk/gsJiwq3745uEmIPWGz8kNm
M8FElUXJPxTiPIcQpvM8JjSXJTaQKERHWVtTlgITVvNFXsneEOJUsNy/LYuZ
QFg+Pr4hQYjrzWKaF6xmgoN13Bql3ULUddhpEbWGSZ9/fTPvmAtRxXv+4+G1
THDqjUnYayrEobiUuucmTIi3rin3op/v8t8WVkRsZMLU2ZObDPTp//d4lD64
kwnCs3yNtxJCnAi9rHpwFxP6w09MdYgKsTfW6voTSyaUJiWd+fhXgLUl767y
9tD3/zqsemdIgP+O9p8/sI8Jnz1tPQY/CPBT1OyjTa5M6N2vJrqzVIBPUp73
GLkx4UqvYQdXKMA7ggQXrjsTrip+/T2QL8Brz9UOnDnKhOUrzjocThWgqbKe
paEvExxr+hdWnRdgSb65UfYJJmyXMpgpZSXAsPpLM0LimWC6r/WT/hc+XtAf
G3qawIRVXpMWFh/4GJ/o2rU0kQlKTzOSnVr5mHN4Xd2T60z6/A01tG/kY614
X4RGOhP6bo7dShPwcebWzdKNPCbITbkvM/Lh45yi4jH1QjrepEy7g+58VFBS
6/fjM8FC7p1T0EE+LusZfKRGMeHR0oFJ/1183BqZGetTSudre6FrnAEfox6O
yyjfY0JQ+KuBlX2FeNXATcSzmglvnAI+L+koxOSk5oH7yITAp0SXaFshFrgV
NB+tZcLEQ0bU6bpCbJSwSahuYMK2tlc+jhmFOGvbDSW3l0w4acoRMdtZiHLF
6pJ3XzEh4IOqccHGQlRVjh6RaaGtwe/7uroQV351fFPZRteb8VSE1NJCNI+a
w5n7gQlJ9t7q5cMFeKnBfeGtr0zIWV6Q+yi+AOnFPaZfbMB2q4c1L7wATdV/
hCT3M+HG5oSabf8W4Aw//9YTP+j9vZR9o8GuAINVT13Z+Iv+foNloL1qAbbU
4fqyYSZ0GOad+S5dgKTPjO/L/jCh52xE28IxHv54EGUqPUbvx+UTz0xaeejs
FS/6YooJ5r2WtrMv8BCVW4o3iJBgfLjiEDOQh+q1yo43RUm4f7fUz+YgD0M9
7ecsEyPhAle6a5UpD9uU0u8kzSRBufLUqCWDh6tqPh2RkiDBYcwYY+R5GH9s
qXKoJAkK3OzAnP/y8T/Fw/Xf6DeKLpOinivN+Wh+n3f8wCwSzI85YmxFPhYe
7V/yfDYJ3jq7tnEy81FCUf8FzCXh+4PT52Vi8rHGo1RPS5aEloT5vBHHfDSS
v9fdr0hCfnnGnCa5fEy4N53goEzCmpv1mr9F8nHAfePGZyok3K4+/jbivzwU
VDVk3FAjIcDa/UrZ0zzUcHtpG7yEBNWptJvpl/JwVuXXJnF9EnQjg2Yaq+Sh
u4tucJABCTlzgwoPzMrDurle2n0MEj7nvDYr/MvFM85D556QJEhGH8gs/czF
4dmT6xLWkOByoDrJg+LiR0e5Io3NJMis28U5b8ZFm4N/n4dsIeHMA3XLI2wu
Pj/YM/hyKwkb6j2snFdx8b7THcOI7fT119Hi2iIuZjs73+uzIMHPt6my61cu
urqVPindR8J4fZH7u+xc7Pey+rbZh4TWgPu18tK56OxtMjfDlwRWbvGDP9M5
2O6tzRjxI8Fa6Hm7+08OPvEZ9y8MIMG980Vzz5ccpPxyxueGklBnuGuXX00O
+gYOSbeFk+C0prA78mQOjpyMX+HBIWFbWo/Vm7FsNF0aE3Y3lQQ3JU7CoqFs
5DSceTc3nQS71N8Znv3ZuF7OK7Y0k4SQj4z6xe3ZeJ63bWCCS8ezPpfoqMqm
37//VlwuJiEiODWtMiwbly9331ZWR+9f+7FdjrLZaNu8zm36JwmC2rWvM/7J
wqnb0qe8B0hI5JZXt6/OQm5WW8KHQXo9ui9kFjGzcMjneM3dYRKoJdvulWpm
Yew8gXrwOAkfGXuYatJZeH+H6qsBcRaoBQeF3S/MRJ2Ho+xOdRZc/XDMffJT
Bk7cubWg3owFQ6S1W+/hdDyyUrzCPYsFBTaWnpE/Oej4bL5KTzYLdh+bObb+
Cwf3+C0Kcc1lgXK8ye6Jtxz8p2L1ukP5LHAhz5hG1XNQYdNRtBeywA3G47vS
OHjf/nnDztssqFgf28gz56DKhZQ3rBcs6I0lasmSFJynn7+2tJkF0fGB/1zP
T0GxF6Uc4hUL0uofoUh6Cv5UfOKg38oCVcXqu50xKViXPdWh/Z4Fv/aEi3a6
pKBvpUvfgl4W3PLT0WlSSUE3B1+z5D4WFBqUBJ+QScH90ycFSt9YUN/eHkJK
pODWLUle8j9ZMDF19lTRr2RUb24cnDPMghU5e2d8fJaMcgEtVhd/s0B8UMP2
Vn0ySip33pQeYYHx8SWr46qScchhIlBinAUpO9QibfjJ2Dst2RY+wYKgh6+/
sbOT8UOOwhqxSRbcfrztkX5yMr7csiQlbIoFCd396hpXkrGxV398epoF9x3J
T0qRyfg/X3HeXQ==
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV13k8FV8bAHCpbCUqO3eT7Zcl5qZN5jzIkqgsSQlRkQrXvovKHslaoiiR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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{3, 20}, {-0.05800231141196252, 0.10873537218214345`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8345016077529716`*^9, 3.834501684328075*^9, 
  3.834554451218872*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "13.158049000000002`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 13.158049000000002`, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{3.834501607772615*^9, 3.834501684342988*^9, 
  3.834554451230247*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "C) ",
 StyleBox["Double subtracted dispersion relation",
  FontColor->GrayLevel[0],
  Background->RGBColor[0.87, 0.94, 1]],
 "  ",
 StyleBox["extension to low k2 by  (numerically intensive) cf. appendix A.4 \
1911.05018v2",
  FontSize->12],
 "\n ",
 StyleBox["(using input from the QCD sum rules version and arXiv 2106.13616 \
Tadeusz Janowksi, Ben Pullin, Roman Zwicky)",
  FontSize->12]
}], "Subsection",
 CellChangeTimes->{{3.834549017895693*^9, 3.834549063938566*^9}, {
  3.834550374642743*^9, 3.834550395322131*^9}, {3.834550426538945*^9, 
  3.834550446438142*^9}, {3.834550485317873*^9, 3.834550485849433*^9}, {
  3.8345505469457293`*^9, 3.834550564110667*^9}, {3.834554001545312*^9, 
  3.8345540023104467`*^9}, {3.834554107711795*^9, 3.834554137319549*^9}, {
  3.8345542055713377`*^9, 3.8345542134685497`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "1) Definition of Form Factors  ",
 StyleBox["{Ptot[k2],Tperptot[k2],TLtot[k2],Vperptot[k2],Vpara[k2]}",
  FontColor->GrayLevel[0],
  Background->RGBColor[0.88, 1, 0.88]]
}], "Subsubsection",
 CellChangeTimes->{{3.83454966706316*^9, 3.8345496747579527`*^9}, {
  3.834549815294806*^9, 3.834549829718992*^9}, {3.834551908149325*^9, 
  3.834551909227344*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"subtracted", " ", "dispersion", " ", "relation"}], " ", "-", " ", 
    RowBox[{
    "as", " ", "double", " ", "and", " ", "single", " ", "integrals"}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "many", " ", "for", " ", "P", "*", " ", "and", " ", "others", " ", "just",
      " ", "the", " ", "single"}], "-", 
    RowBox[{"double", " ", "subtraction"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rhoBOUND", "[", " ", 
      RowBox[{"x_", ",", "ulow_", ",", "uhigh_", ",", "k2in_"}], "]"}], ":=", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", " ", "uhigh"}], ",", 
          RowBox[{"k2", "\[Rule]", 
           RowBox[{"k2in", "+", 
            RowBox[{"I", " ", "epsI"}]}]}]}], "}"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", " ", "ulow"}], ",", 
          RowBox[{"k2", "\[Rule]", 
           RowBox[{"k2in", "+", 
            RowBox[{"I", " ", "epsI"}]}]}]}], "}"}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsD", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "4"}], ")"}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "epsilon", " ", "for", " ", "taking", " ", "numerical", " ", 
     "derivative"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PdisSUB12", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"aa", " ", 
       RowBox[{
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
       RowBox[{"POPE", "[", 
        RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
      RowBox[{"bb", "  ", 
       RowBox[{"UU", "[", " ", 
        RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k02", "-", " ", 
             RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
          RowBox[{"POPE", "[", 
           RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"POPE", "[", 
              RowBox[{
               RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}], 
             "-", "  ", 
             RowBox[{"POPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
           "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"cc", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"qF", "[", "P", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], "  ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", " ", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"s", "-", 
               RowBox[{"mb", "^", "2"}]}]}], "}"}]}], " ", "]"}]}], "   ", 
         "+", " ", "\[IndentingNewLine]", 
         RowBox[{"dd", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"bF", "[", "P", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], " ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", 
              RowBox[{
               RowBox[{"s", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ"}], "}"}]}],
            " ", "]"}]}]}], " ", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PdisSUB12ana", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", " ", 
        RowBox[{
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
        RowBox[{"POPE", "[", 
         RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
       RowBox[{"bb", "  ", 
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k02", "-", " ", 
              RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
           RowBox[{"POPE", "[", 
            RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"POPE", "[", 
               RowBox[{
                RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}],
               "-", "  ", 
              RowBox[{"POPE", "[", 
               RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
            "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoPds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"s", "-", 
                RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ", 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], "]"}], "   ", 
          "+", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "  ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoPds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"s", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
               "k2in"}], "]"}]}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], " ", "]"}]}], 
         " ", ")"}]}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TperpdisSUB12", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"aa", " ", 
       RowBox[{
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
       RowBox[{"TperpOPE", "[", 
        RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
      RowBox[{"bb", "  ", 
       RowBox[{"UU", "[", " ", 
        RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k02", "-", " ", 
             RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
          RowBox[{"TperpOPE", "[", 
           RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"TperpOPE", "[", 
              RowBox[{
               RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}], 
             "-", "  ", 
             RowBox[{"TperpOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
           "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"cc", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"qF", "[", "Tperp", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], "  ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", " ", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"s", "-", 
               RowBox[{"mb", "^", "2"}]}]}], "}"}]}], " ", "]"}]}], "   ", 
         "+", " ", "\[IndentingNewLine]", 
         RowBox[{"dd", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"bF", "[", "Tperp", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], " ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", 
              RowBox[{
               RowBox[{"s", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ"}], "}"}]}],
            " ", "]"}]}]}], " ", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TperpdisSUB12ana", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", " ", 
        RowBox[{
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
        RowBox[{"TperpOPE", "[", 
         RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
       RowBox[{"bb", "  ", 
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k02", "-", " ", 
              RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
           RowBox[{"TperpOPE", "[", 
            RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"TperpOPE", "[", 
               RowBox[{
                RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}],
               "-", "  ", 
              RowBox[{"TperpOPE", "[", 
               RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
            "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoTperpds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"s", "-", 
                RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ", 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], "]"}], "   ", 
          "+", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "  ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoTperpds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"s", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
               "k2in"}], "]"}]}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], " ", "]"}]}], 
         " ", ")"}]}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VperpdisSUB12", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"aa", " ", 
       RowBox[{
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
       RowBox[{"VperpOPE", "[", 
        RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
      RowBox[{"bb", "  ", 
       RowBox[{"UU", "[", " ", 
        RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k02", "-", " ", 
             RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
          RowBox[{"VperpOPE", "[", 
           RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"VperpOPE", "[", 
              RowBox[{
               RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}], 
             "-", "  ", 
             RowBox[{"VperpOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
           "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"cc", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"qF", "[", "Vperp", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], "  ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", " ", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"s", "-", 
               RowBox[{"mb", "^", "2"}]}]}], "}"}]}], " ", "]"}]}], "   ", 
         "+", " ", "\[IndentingNewLine]", 
         RowBox[{"dd", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"bF", "[", "Vperp", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], " ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", 
              RowBox[{
               RowBox[{"s", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ"}], "}"}]}],
            " ", "]"}]}]}], " ", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VperpdisSUB12ana", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", " ", 
        RowBox[{
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
        RowBox[{"VperpOPE", "[", 
         RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
       RowBox[{"bb", "  ", 
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k02", "-", " ", 
              RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
           RowBox[{"VperpOPE", "[", 
            RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"VperpOPE", "[", 
               RowBox[{
                RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}],
               "-", "  ", 
              RowBox[{"VperpOPE", "[", 
               RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
            "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoVperpds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"s", "-", 
                RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ", 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], "]"}], "   ", 
          "+", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "  ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoVperpds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"s", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
               "k2in"}], "]"}]}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], " ", "]"}]}], 
         " ", ")"}]}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLdisSUB12", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"aa", "  ", 
       RowBox[{
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
       RowBox[{"TLOPE", "[", 
        RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
      RowBox[{"bb", "  ", 
       RowBox[{"UU", "[", " ", 
        RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k02", "-", " ", 
             RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
          RowBox[{"TLOPE", "[", 
           RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"TLOPE", "[", 
              RowBox[{
               RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}], 
             "-", "  ", 
             RowBox[{"TLOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
           "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"cc", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"qF", "[", "TL", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], "  ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", " ", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"s", "-", 
               RowBox[{"mb", "^", "2"}]}]}], "}"}]}], " ", "]"}]}], "   ", 
         "+", " ", "\[IndentingNewLine]", 
         RowBox[{"dd", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"bF", "[", "TL", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], " ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", 
              RowBox[{
               RowBox[{"s", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ"}], "}"}]}],
            " ", "]"}]}]}], " ", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLdisSUB12ana", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", " ", 
        RowBox[{
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
        RowBox[{"TLOPE", "[", 
         RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
       RowBox[{"bb", "  ", 
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k02", "-", " ", 
              RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
           RowBox[{"TLOPE", "[", 
            RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"TLOPE", "[", 
               RowBox[{
                RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}],
               "-", "  ", 
              RowBox[{"TLOPE", "[", 
               RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
            "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoTLds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"s", "-", 
                RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ", 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], "]"}], "   ", 
          "+", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "  ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoTLds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"s", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
               "k2in"}], "]"}]}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], " ", "]"}]}], 
         " ", ")"}]}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VparadisSUB12", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"aa", "  ", 
       RowBox[{
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
       RowBox[{"VparaOPE", "[", 
        RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
      RowBox[{"bb", "  ", 
       RowBox[{"UU", "[", " ", 
        RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k02", "-", " ", 
             RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
          RowBox[{"VparaOPE", "[", 
           RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"VparaOPE", "[", 
              RowBox[{
               RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}], 
             "-", "  ", 
             RowBox[{"VparaOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
           "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"cc", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"qF", "[", "Vpara", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], "  ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", " ", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"s", "-", 
               RowBox[{"mb", "^", "2"}]}]}], "}"}]}], " ", "]"}]}], "   ", 
         "+", " ", "\[IndentingNewLine]", 
         RowBox[{"dd", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], " ", 
             RowBox[{
              RowBox[{"bF", "[", "Vpara", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"u", "-", "k2in"}], ")"}]}], "  ", 
             RowBox[{"UU", "[", " ", 
              RowBox[{"k2in", ",", "k02", ",", "u"}], "]"}], " ", 
             RowBox[{
              RowBox[{"UU", "[", " ", 
               RowBox[{"k2in", ",", "k12", ",", "u"}], "]"}], "^", "2"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", 
              RowBox[{
               RowBox[{"s", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ"}], "}"}]}],
            " ", "]"}]}]}], " ", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VparadisSUB12ana", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", " ", 
        RowBox[{
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
        RowBox[{"VparaOPE", "[", 
         RowBox[{"k02", ",", "M2in", ",", "s0"}], "]"}]}], " ", "+", 
       RowBox[{"bb", "  ", 
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k02", "-", " ", 
              RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
           RowBox[{"VparaOPE", "[", 
            RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"VparaOPE", "[", 
               RowBox[{
                RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0"}], "]"}],
               "-", "  ", 
              RowBox[{"VparaOPE", "[", 
               RowBox[{"k12", ",", "M2in", ",", "s0"}], "]"}]}], ")"}], "/", 
            "epsD"}]}]}], ")"}]}], "  ", "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoVparads", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"s", "-", 
                RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ", 
            ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], "]"}], "   ", 
          "+", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "  ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoVparads", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"s", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
               "k2in"}], "]"}]}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0"}], "}"}]}], " ", "]"}]}], 
         " ", ")"}]}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"end", " ", "of", " ", "definition", " ", "of", " ", "FFs"}], " ",
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PdisSUB12anaVAL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         "Pat0"}], "   ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "  ", 
            RowBox[{"Apply", "[", 
             RowBox[{"Plus", ",", " ", 
              RowBox[{"POPE", "[", 
               RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}]}], 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"Apply", "[", 
                RowBox[{"Plus", ",", " ", 
                 RowBox[{"POPE", "[", 
                  RowBox[{
                   RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                   "s0in"}], "]"}]}], "]"}], "-", "  ", 
               RowBox[{"Apply", "[", 
                RowBox[{"Plus", ",", " ", 
                 RowBox[{"POPE", "[", 
                  RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}]}], 
                "]"}]}], ")"}], "/", "epsD"}]}]}], ")"}]}], "  ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"fl", "[", "cc", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "    ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoPds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ",
               ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], 
           "   ", "+", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", "dd", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "  ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoPds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", 
                    RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
                 "k2in"}], "]"}]}], "  ", ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], " ", 
             "]"}]}]}], " ", ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"desub12P", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fl", "[", "aa", "]"}], " ", 
        RowBox[{
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"Pat0", "-", 
          RowBox[{
           RowBox[{"POPE", "[", "  ", 
            RowBox[{
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "5"}], ")"}]}], ",", "M2in", ",", "s0in"}], "]"}],
            "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "  ", ")"}]}], "  ", "+", 
       RowBox[{
        RowBox[{"fl", "[", "bb", "]"}], "  ", 
        RowBox[{"UU", "[", " ", 
         RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k02", "-", " ", 
              RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"k02", "-", "k12"}], ")"}]}], "  ", 
           RowBox[{
            RowBox[{"POPE", "[", 
             RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", " ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"POPE", "[", 
                RowBox[{
                 RowBox[{"k12", "+", "epsD"}], ",", "M2in", ",", "s0in"}], 
                "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", "-", "  ", 
              RowBox[{
               RowBox[{"POPE", "[", 
                RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", "/", 
            "epsD"}]}]}], ")"}]}]}], " ", "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TperpdisSUB12anaVAL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         "Tperpat0"}], "   ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{"TperpOPE", "[", 
             RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"TperpOPE", "[", 
                RowBox[{
                 RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                 "s0in"}], "]"}], "-", "  ", 
               RowBox[{"TperpOPE", "[", 
                RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}]}], 
              ")"}], "/", "epsD"}]}]}], ")"}]}], "  ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"fl", "[", "cc", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "    ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoTperpds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ",
               ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], 
           "   ", "+", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", "dd", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "  ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoTperpds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", 
                    RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
                 "k2in"}], "]"}]}], "  ", ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], " ", 
             "]"}]}]}], " ", ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"desub12Tperp", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], "  ", 
         
         RowBox[{"(", 
          RowBox[{"Tperpat0", "-", 
           RowBox[{
            RowBox[{"TperpOPE", "[", "  ", 
             RowBox[{
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], ",", "M2in", ",", "s0in"}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "  ", ")"}]}], "  ", "   ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{
             RowBox[{"TperpOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"TperpOPE", "[", 
                 RowBox[{
                  RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                  "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", "  ", 
               RowBox[{
                RowBox[{"TperpOPE", "[", 
                 RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "epsD"}]}]}], 
          ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLdisSUB12anaVAL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         "TLat0"}], "   ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{"TLOPE", "[", 
             RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"TLOPE", "[", 
                RowBox[{
                 RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                 "s0in"}], "]"}], "-", "  ", 
               RowBox[{"TLOPE", "[", 
                RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}]}], 
              ")"}], "/", "epsD"}]}]}], ")"}]}], "  ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"fl", "[", "cc", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "    ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoTLds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ",
               ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], 
           "   ", "+", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", "dd", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "  ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoTLds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", 
                    RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
                 "k2in"}], "]"}]}], "  ", ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], " ", 
             "]"}]}]}], " ", ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"desub12TL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"TLat0", "-", 
           RowBox[{
            RowBox[{"TLOPE", "[", "  ", 
             RowBox[{
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], ",", "M2in", ",", "s0in"}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "  ", ")"}]}], " ", "   ", "+", 
        
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{
             RowBox[{"TLOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"TLOPE", "[", 
                 RowBox[{
                  RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                  "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", "  ", 
               RowBox[{
                RowBox[{"TLOPE", "[", 
                 RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "epsD"}]}]}], 
          ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VperpdisSUB12anaVAL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         "Vperpat0"}], "   ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{"VperpOPE", "[", 
             RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"VperpOPE", "[", 
                RowBox[{
                 RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                 "s0in"}], "]"}], "-", "  ", 
               RowBox[{"VperpOPE", "[", 
                RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}]}], 
              ")"}], "/", "epsD"}]}]}], ")"}]}], "  ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"fl", "[", "cc", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "    ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoVperpds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ",
               ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], 
           "   ", "+", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", "dd", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "  ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoVperpds", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", 
                    RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
                 "k2in"}], "]"}]}], "  ", ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], " ", 
             "]"}]}]}], " ", ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"desub12Vperp", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"Vperpat0", "-", 
           RowBox[{
            RowBox[{"VperpOPE", "[", "  ", 
             RowBox[{
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], ",", "M2in", ",", "s0in"}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "  ", ")"}]}], " ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{
             RowBox[{"VperpOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"VperpOPE", "[", 
                 RowBox[{
                  RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                  "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", "  ", 
               RowBox[{
                RowBox[{"VperpOPE", "[", 
                 RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "epsD"}]}]}], 
          ")"}]}]}], " ", ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VparadisSUB12anaVAL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         "Vparaat0"}], "   ", "+", 
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{"VparaOPE", "[", 
             RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"VparaOPE", "[", 
                RowBox[{
                 RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                 "s0in"}], "]"}], "-", "  ", 
               RowBox[{"VparaOPE", "[", 
                RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}]}], 
              ")"}], "/", "epsD"}]}]}], ")"}]}], "  ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"fl", "[", "cc", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "    ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoVparads", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
                 RowBox[{"s", "-", 
                  RowBox[{"mb", "^", "2"}]}], ",", "k2in"}], "]"}]}], "     ",
               ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], 
           "   ", "+", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", "dd", "]"}], "  ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}],
                 "]"}], "  ", 
               RowBox[{"rhoBOUND", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"rhoVparads", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", 
                    RowBox[{"mb", "^", "2"}]}], ")"}]}], ",", "infRZ", ",", 
                 "k2in"}], "]"}]}], "  ", ",", 
              RowBox[{"Contour", "[", 
               RowBox[{"s", ",", 
                RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], " ", 
             "]"}]}]}], " ", ")"}]}]}], ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"desub12Vpara", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fl", "[", "aa", "]"}], " ", 
         RowBox[{
          RowBox[{"UU", "[", " ", 
           RowBox[{"k2in", ",", "k12", ",", "k02"}], "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"Vparaat0", "-", 
           RowBox[{
            RowBox[{"VparaOPE", "[", "  ", 
             RowBox[{
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], ",", "M2in", ",", "s0in"}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "  ", ")"}]}], " ", "   ", "+", 
        
        RowBox[{
         RowBox[{"fl", "[", "bb", "]"}], "  ", 
         RowBox[{"UU", "[", " ", 
          RowBox[{"k2in", ",", "k02", ",", "k12"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k02", "-", " ", 
               RowBox[{"2", " ", "k12"}], "+", "k2in"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k02", "-", "k12"}], ")"}]}], "   ", 
            RowBox[{
             RowBox[{"VparaOPE", "[", 
              RowBox[{"k12", ",", "M2in", ",", "s0in"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2in", "-", "k12"}], ")"}], " ", "*", 
            "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"VparaOPE", "[", 
                 RowBox[{
                  RowBox[{"k12", "+", "epsD"}], " ", ",", "M2in", ",", 
                  "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", "  ", 
               RowBox[{
                RowBox[{"VparaOPE", "[", 
                 RowBox[{"k12", " ", ",", "M2in", ",", "s0in"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "epsD"}]}]}], 
          ")"}]}]}], " ", ")"}], "//", "Chop"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"matching", " ", "factors", " ", "from", " ", "paper"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wPP", "=", " ", "2"}], ";", 
    RowBox[{"wperp1", "=", "2"}], ";", " ", 
    RowBox[{"wL3", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Praw", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", "wPP"}], "    ", 
        RowBox[{"Sum", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"UU", "[", " ", 
            RowBox[{"k2in", ",", "k02", ",", 
             RowBox[{
              RowBox[{"mV", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"UU", "[", " ", 
             RowBox[{"k2in", ",", "k12", ",", 
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
            "^", "2"}], "    ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], " ", 
              RowBox[{"fVEM", "[", " ", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], 
              RowBox[{"A0", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "   ", ")"}], " ", 
            "/", 
            RowBox[{"(", " ", 
             RowBox[{"mB", "   ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], "-", 
                "k2in", " ", "-", 
                RowBox[{"I", " ", 
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
                 RowBox[{"GaV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "   ", ")"}]}], 
             "    ", ")"}]}]}], "    ", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mesons", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", " ", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}]}], " ", "*", 
        RowBox[{"(", "  ", 
         RowBox[{
          RowBox[{"fl", "[", "int", "]"}], "  ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoPds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"u0", ",", 
                 RowBox[{
                  RowBox[{"Re", "[", "s", "]"}], "-", 
                  RowBox[{"mb", "^", "2"}]}]}], "]"}], ",", "k2in"}], "]"}]}],
             "     ", ",", 
            RowBox[{"Contour", "[", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], " ", 
         ")"}]}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0P", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"deu0Praw", "[", 
        RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"final", " ", "form", " ", "factors", " ", "with", " ", "k2"}], 
     "-", 
     RowBox[{"Borel", " ", "dependance"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ptot", "[", "k2in_", "]"}], ":=", " ", 
     RowBox[{"Ptot", "[", 
      RowBox[{"k2in", ",", 
       RowBox[{"M2P", "[", "k2in", "]"}], ",", "s0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Tperptot", "[", "k2in_", "]"}], ":=", " ", 
     RowBox[{"Tperptot", "[", 
      RowBox[{"k2in", ",", 
       RowBox[{"M2Vperp", "[", "k2in", "]"}], ",", "s0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLtot", "[", "k2in_", "]"}], ":=", " ", 
     RowBox[{"TLtot", "[", 
      RowBox[{"k2in", ",", 
       RowBox[{"M2TL", "[", "k2in", "]"}], ",", "s0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vperptot", "[", "k2in_", "]"}], ":=", " ", 
     RowBox[{"Vperptot", "[", 
      RowBox[{"k2in", ",", 
       RowBox[{"M2Vperp", "[", "k2in", "]"}], ",", "s0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vparatot", "[", "k2in_", "]"}], ":=", " ", 
     RowBox[{"Vparatot", "[", 
      RowBox[{"k2in", ",", 
       RowBox[{"M2Vpara", "[", "k2in", "]"}], ",", "s0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", " ", 
          RowBox[{"POPE", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "\[GreaterEqual]", " ", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0P", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{"desub12P", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{
           RowBox[{"POPE", "[", 
            RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Tperpraw", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "wperp1"}], "      ", 
        RowBox[{"Sum", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"UU", "[", " ", 
            RowBox[{"k2in", ",", "k02", ",", 
             RowBox[{
              RowBox[{"mV", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"UU", "[", " ", 
             RowBox[{"k2in", ",", "k12", ",", 
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
            "^", "2"}], "    ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], " ", 
              RowBox[{"fVEM", "[", " ", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], 
              RowBox[{"T1", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "   ", ")"}], " ", 
            "/", 
            RowBox[{"(", " ", 
             RowBox[{"mB", "   ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], "-", 
                "k2in", " ", "-", 
                RowBox[{"I", " ", 
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
                 RowBox[{"GaV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "   ", ")"}]}], 
             "    ", ")"}]}]}], "    ", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mesons", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", " ", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}]}], " ", "*", 
        RowBox[{"(", "  ", 
         RowBox[{
          RowBox[{"fl", "[", "int", "]"}], "  ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoTperpds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"u0", ",", 
                 RowBox[{
                  RowBox[{"Re", "[", "s", "]"}], "-", 
                  RowBox[{"mb", "^", "2"}]}]}], "]"}], ",", "k2in"}], "]"}]}],
             "     ", ",", 
            RowBox[{"Contour", "[", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], " ", 
         ")"}]}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Tperp", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"deu0Tperpraw", "[", 
        RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Tperptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0Tperp", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", " ", 
          RowBox[{"TperpdisSUB12anaVAL", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Tperptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", " ", 
          RowBox[{"TperpOPE", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "\[GreaterEqual]", " ", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Tperptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0Tperp", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{"desub12Tperp", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{
           RowBox[{"TperpOPE", "[", 
            RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0TLraw", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", "wL3"}], "    ", 
        RowBox[{"Sum", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"UU", "[", " ", 
            RowBox[{"k2in", ",", "k02", ",", 
             RowBox[{
              RowBox[{"mV", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"UU", "[", " ", 
             RowBox[{"k2in", ",", "k12", ",", 
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
            "^", "2"}], "    ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], " ", 
              RowBox[{"fVEM", "[", " ", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], 
              RowBox[{"T3", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "   ", ")"}], " ", 
            "/", 
            RowBox[{"(", " ", 
             RowBox[{"mB", "   ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], "-", 
                "k2in", " ", "-", 
                RowBox[{"I", " ", 
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
                 RowBox[{"GaV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "   ", ")"}]}], 
             "    ", ")"}]}]}], "    ", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mesons", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", " ", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}]}], " ", "*", 
        RowBox[{"(", "  ", 
         RowBox[{
          RowBox[{"fl", "[", "int", "]"}], "  ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoTLds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"u0", ",", 
                 RowBox[{
                  RowBox[{"Re", "[", "s", "]"}], "-", 
                  RowBox[{"mb", "^", "2"}]}]}], "]"}], ",", "k2in"}], "]"}]}],
             "     ", ",", 
            RowBox[{"Contour", "[", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], " ", 
         ")"}]}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0TL", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"deu0TLraw", "[", 
        RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLtot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0TL", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", " ", 
          RowBox[{"TLdisSUB12anaVAL", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLtot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", " ", 
          RowBox[{"TLOPE", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "\[GreaterEqual]", " ", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TLtot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"fl", "[", "a", "]"}], " ", 
           RowBox[{"deu0TL", "[", 
            RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], " ", "+", 
          RowBox[{
           RowBox[{"fl", "[", "b", "]"}], " ", 
           RowBox[{"desub12TL", "[", 
            RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], " ", "+", 
          RowBox[{
           RowBox[{"fl", "[", "c", "]"}], " ", 
           RowBox[{
            RowBox[{"TLOPE", "[", 
             RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Vperpraw", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", "wperp1"}], "    ", 
        RowBox[{"Sum", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"UU", "[", " ", 
            RowBox[{"k2in", ",", "k02", ",", 
             RowBox[{
              RowBox[{"mV", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"UU", "[", " ", 
             RowBox[{"k2in", ",", "k12", ",", 
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
            "^", "2"}], "    ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], " ", 
              RowBox[{"fVEM", "[", " ", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], 
              RowBox[{"V1bar", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "   ", ")"}], " ", 
            "/", 
            RowBox[{"(", " ", 
             RowBox[{"mB", "   ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], "-", 
                "k2in", " ", "-", 
                RowBox[{"I", " ", 
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
                 RowBox[{"GaV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "   ", ")"}]}], 
             "    ", ")"}]}]}], "    ", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mesons", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", " ", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}]}], " ", "*", 
        RowBox[{"(", "  ", 
         RowBox[{
          RowBox[{"fl", "[", "int", "]"}], "  ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoVperpds", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"u0", ",", 
                 RowBox[{
                  RowBox[{"Re", "[", "s", "]"}], "-", 
                  RowBox[{"mb", "^", "2"}]}]}], "]"}], ",", "k2in"}], "]"}]}],
             "     ", ",", 
            RowBox[{"Contour", "[", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], " ", 
         ")"}]}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Vperp", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"deu0Vperpraw", "[", 
        RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vperptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0Vperp", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", " ", 
          RowBox[{"VperpdisSUB12anaVAL", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vperptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", " ", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", 
          RowBox[{"VperpOPE", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "\[GreaterEqual]", " ", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vperptot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0Vperp", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{"desub12Vperp", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{
           RowBox[{"VperpOPE", "[", 
            RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Vpararaw", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", "2"}], "    ", 
        RowBox[{"Sum", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"UU", "[", " ", 
            RowBox[{"k2in", ",", "k02", ",", 
             RowBox[{
              RowBox[{"mV", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"UU", "[", " ", 
             RowBox[{"k2in", ",", "k12", ",", 
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
            "^", "2"}], "    ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"mV", "[", 
                RowBox[{"mesons", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], " ", 
              RowBox[{"fVEM", "[", " ", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], 
              RowBox[{"V2bareff", "[", 
               RowBox[{"mesons", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "   ", ")"}], " ", 
            "/", 
            RowBox[{"(", " ", 
             RowBox[{"mB", "   ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", "2"}], "-", 
                "k2in", " ", "-", 
                RowBox[{"I", " ", 
                 RowBox[{"mV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
                 RowBox[{"GaV", "[", 
                  RowBox[{"mesons", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "   ", ")"}]}], 
             "    ", ")"}]}]}], "    ", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mesons", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", " ", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"mB", "^", "2"}]}], "/", "fB"}], ")"}]}], " ", "*", 
        RowBox[{"(", "  ", 
         RowBox[{
          RowBox[{"fl", "[", "int", "]"}], "  ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "-", "s"}], ")"}], "/", "M2in"}], 
              "]"}], "    ", 
             RowBox[{"rhoBOUND", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rhoVparads", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"u0", ",", 
                 RowBox[{
                  RowBox[{"Re", "[", "s", "]"}], "-", 
                  RowBox[{"mb", "^", "2"}]}]}], "]"}], ",", "k2in"}], "]"}]}],
             "     ", ",", 
            RowBox[{"Contour", "[", 
             RowBox[{"s", ",", 
              RowBox[{"mb", "^", "2"}], ",", "s0in"}], "]"}]}], "]"}]}], " ", 
         ")"}]}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deu0Vpara", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"deu0Vpararaw", "[", 
        RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vparatot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0Vpara", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", " ", 
          RowBox[{"VparadisSUB12anaVAL", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vparatot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", " ", 
          RowBox[{"VparaOPE", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "\[GreaterEqual]", " ", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vparatot", "[", 
      RowBox[{"k2in_", ",", "M2in_", ",", "s0in_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"deu0Vpara", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{"desub12Vpara", "[", 
           RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], " ", "+", 
          RowBox[{
           RowBox[{"VparaOPE", "[", 
            RowBox[{"k2in", ",", "M2in", ",", "s0in"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "6"}], ")"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Re", "[", "k2in", "]"}], "<", 
       RowBox[{"Re", "[", "k12", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UU", "[", 
      RowBox[{"k2_", ",", "k02_", ",", "m2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "-", "k02"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m2", "-", "k02"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.827161766173552*^9, 3.827161766403118*^9}, {
   3.827161884447394*^9, 3.827161887835136*^9}, {3.827161968229272*^9, 
   3.8271620019151993`*^9}, {3.827162052238577*^9, 3.82716205342093*^9}, {
   3.827162085732983*^9, 3.8271621266204157`*^9}, {3.827162351958099*^9, 
   3.827162352800654*^9}, {3.8271626348018303`*^9, 3.8271626349763727`*^9}, {
   3.827162668327675*^9, 3.827162713947372*^9}, {3.827162754598441*^9, 
   3.827162905046857*^9}, {3.827162961636919*^9, 3.827163061720427*^9}, {
   3.827163109795822*^9, 3.827163111629146*^9}, {3.827163151966899*^9, 
   3.827163186111959*^9}, {3.827163360855976*^9, 3.827163367853277*^9}, {
   3.8271634081651287`*^9, 3.827163463357419*^9}, {3.827163510013116*^9, 
   3.827163540428216*^9}, {3.8271639189589567`*^9, 3.827163921625454*^9}, {
   3.827163973133649*^9, 3.827163978115889*^9}, {3.827164679517439*^9, 
   3.8271647623259487`*^9}, {3.827164910780867*^9, 3.82716491725439*^9}, {
   3.827165009916999*^9, 3.8271650116993637`*^9}, {3.827165042817645*^9, 
   3.8271650622508087`*^9}, {3.827165129412726*^9, 3.8271651871350946`*^9}, {
   3.8272027526611233`*^9, 3.827202786358317*^9}, {3.82720281919233*^9, 
   3.8272029072456427`*^9}, {3.827202939305345*^9, 3.827203011444953*^9}, {
   3.82720305713865*^9, 3.827203058329743*^9}, {3.827203112229396*^9, 
   3.827203112477001*^9}, {3.8272034167878103`*^9, 3.8272034237275763`*^9}, {
   3.827204104039007*^9, 3.827204104284608*^9}, {3.8272042758811693`*^9, 
   3.827204276132361*^9}, {3.8272043168536587`*^9, 3.827204316941619*^9}, {
   3.827204432198492*^9, 3.827204442151165*^9}, {3.8272085396404657`*^9, 
   3.8272085574647303`*^9}, {3.827208600406385*^9, 3.827208633975012*^9}, 
   3.827209751237762*^9, {3.827209781552493*^9, 3.827209935742098*^9}, {
   3.82720999338171*^9, 3.8272100341831207`*^9}, {3.827210118366255*^9, 
   3.827210163573986*^9}, {3.827210235247656*^9, 3.8272102633536453`*^9}, {
   3.8272107681998367`*^9, 3.827210784167664*^9}, {3.827210817206778*^9, 
   3.8272108173171797`*^9}, {3.827210870224927*^9, 3.827210910686343*^9}, {
   3.827210950385208*^9, 3.827210950511634*^9}, {3.827210987227145*^9, 
   3.827210993646969*^9}, {3.8272111952398977`*^9, 3.82721125353413*^9}, {
   3.827211643723134*^9, 3.827211722884944*^9}, {3.827211877686832*^9, 
   3.827211918837405*^9}, {3.827214965603932*^9, 3.827215011199332*^9}, {
   3.827215135946295*^9, 3.827215136138556*^9}, {3.827217089492783*^9, 
   3.8272173040295477`*^9}, {3.827217826109379*^9, 3.827217847550898*^9}, {
   3.827218106332605*^9, 3.827218165984272*^9}, {3.8272182148720512`*^9, 
   3.82721821735786*^9}, {3.82721825109691*^9, 3.827218298745862*^9}, {
   3.827218335813451*^9, 3.8272183514522552`*^9}, {3.8272292733147097`*^9, 
   3.8272293173990517`*^9}, {3.82723556797309*^9, 3.827235568566296*^9}, {
   3.8272361073549843`*^9, 3.827236132118308*^9}, {3.827236169870226*^9, 
   3.8272362950221033`*^9}, {3.827237073068075*^9, 3.827237136654942*^9}, {
   3.827237652271607*^9, 3.827237678731305*^9}, {3.8272377351962147`*^9, 
   3.827237746536015*^9}, {3.8272380094360237`*^9, 3.827238019432508*^9}, {
   3.827239717261311*^9, 3.827239739552937*^9}, 3.827240493210702*^9, {
   3.82724086289149*^9, 3.8272408834868813`*^9}, {3.82724094014426*^9, 
   3.827240950513693*^9}, {3.827241496926103*^9, 3.827241522480328*^9}, {
   3.827242223557541*^9, 3.8272422393186493`*^9}, {3.827244240073453*^9, 
   3.8272442664169817`*^9}, {3.827246353136598*^9, 3.827246366574688*^9}, {
   3.827246524472144*^9, 3.827246529765408*^9}, {3.8273026718810873`*^9, 
   3.827302761317169*^9}, {3.827302837798319*^9, 3.8273028380210857`*^9}, 
   3.8273028814230127`*^9, {3.827304527784116*^9, 3.827304531259632*^9}, {
   3.827313108716742*^9, 3.827313185937889*^9}, {3.8273133851791477`*^9, 
   3.82731338603267*^9}, {3.8273134980744343`*^9, 3.827313498932816*^9}, {
   3.8273135468990602`*^9, 3.82731364001383*^9}, {3.827313929369226*^9, 
   3.8273140288341427`*^9}, {3.8273142682768793`*^9, 3.827314277052297*^9}, {
   3.827314475710593*^9, 3.82731471654123*^9}, {3.827315303798048*^9, 
   3.827315437383813*^9}, {3.82731696252249*^9, 3.827317028104054*^9}, {
   3.827317074625321*^9, 3.827317088172682*^9}, {3.827317423523946*^9, 
   3.827317424378141*^9}, {3.8273183684405127`*^9, 3.8273183948870487`*^9}, {
   3.827318449464603*^9, 3.827318449992339*^9}, {3.827318583423313*^9, 
   3.827318598641329*^9}, {3.827329887564247*^9, 3.827329916595714*^9}, {
   3.82737912168079*^9, 3.8273791289635878`*^9}, {3.827382941011922*^9, 
   3.827382960407949*^9}, {3.827383013303485*^9, 3.8273830163894453`*^9}, {
   3.8273830523512383`*^9, 3.827383074413445*^9}, {3.827383517366407*^9, 
   3.827383521540821*^9}, {3.8273837247021646`*^9, 3.827383730637043*^9}, {
   3.827383798460939*^9, 3.827383819116207*^9}, {3.827383849902204*^9, 
   3.827383850578143*^9}, {3.827383902618453*^9, 3.8273839396304493`*^9}, {
   3.827387161739707*^9, 3.827387163663061*^9}, {3.827389052662284*^9, 
   3.827389103054796*^9}, {3.827389137812961*^9, 3.8273891889664*^9}, {
   3.827389267067643*^9, 3.8273892802571*^9}, {3.827389518943089*^9, 
   3.82738951938055*^9}, {3.828011316415457*^9, 3.8280113169445667`*^9}, {
   3.8280113804591*^9, 3.828011432509918*^9}, {3.828011706660837*^9, 
   3.828011813086684*^9}, {3.82801185724039*^9, 3.828011896735437*^9}, {
   3.8280119569505243`*^9, 3.8280120203851624`*^9}, {3.828012051356962*^9, 
   3.82801207655936*^9}, 3.8280121145108356`*^9, {3.8280121582205143`*^9, 
   3.828012336721418*^9}, {3.8280123916720943`*^9, 3.82801239319736*^9}, {
   3.828012503349695*^9, 3.828012715420466*^9}, 3.8280128183593407`*^9, {
   3.828012899930717*^9, 3.828012938213994*^9}, {3.8280132579070177`*^9, 
   3.828013263424602*^9}, {3.828013309470913*^9, 3.828013312701536*^9}, {
   3.8284273323829203`*^9, 3.828427363561705*^9}, {3.828428505267927*^9, 
   3.828428511570467*^9}, {3.828429934305162*^9, 3.8284299794834127`*^9}, {
   3.828430071309916*^9, 3.828430079262745*^9}, 3.828430316105863*^9, {
   3.828430361459689*^9, 3.8284303621658907`*^9}, {3.8284306747379303`*^9, 
   3.828430703646357*^9}, {3.8284307397441063`*^9, 3.828430749219379*^9}, {
   3.8284307813356333`*^9, 3.8284308273493843`*^9}, {3.828430859981151*^9, 
   3.828430865397358*^9}, {3.82843097543752*^9, 3.828431130553608*^9}, {
   3.8284312195755577`*^9, 3.828431219730769*^9}, 3.8284312590528*^9, {
   3.828431299622322*^9, 3.828431368081688*^9}, {3.8284327911909943`*^9, 
   3.828432930137521*^9}, {3.828438675368492*^9, 3.8284386835826187`*^9}, {
   3.82843880744803*^9, 3.828438819790207*^9}, {3.8284388644800863`*^9, 
   3.828438872142086*^9}, {3.8284390230821247`*^9, 3.828439044342721*^9}, {
   3.828439141687394*^9, 3.828439150062003*^9}, {3.82843924272055*^9, 
   3.828439267691251*^9}, {3.828439320263919*^9, 3.828439343084258*^9}, {
   3.828440886048502*^9, 3.82844089591791*^9}, {3.828441338772743*^9, 
   3.828441344228047*^9}, {3.8284470765695*^9, 3.828447104719845*^9}, {
   3.828447181536317*^9, 3.8284471880461473`*^9}, {3.828447219319408*^9, 
   3.828447225582358*^9}, {3.828447277952208*^9, 3.828447366285285*^9}, {
   3.828448206289863*^9, 3.8284482454005947`*^9}, {3.828450014978109*^9, 
   3.828450033649791*^9}, {3.8286985594563637`*^9, 3.828698584091652*^9}, {
   3.828698827555263*^9, 3.8286988374907*^9}, {3.828699072477188*^9, 
   3.8286991306402807`*^9}, {3.8286991613264503`*^9, 3.828699172916596*^9}, {
   3.8286993365012007`*^9, 3.828699340323792*^9}, {3.828699376662817*^9, 
   3.828699408774228*^9}, 3.8286994411866083`*^9, {3.828699479316699*^9, 
   3.828699490993739*^9}, {3.828699574973137*^9, 3.828699576727806*^9}, {
   3.828699622958253*^9, 3.828699623056074*^9}, {3.828699739455936*^9, 
   3.82869974843892*^9}, {3.8286998778823223`*^9, 3.828699890040538*^9}, {
   3.828699941600439*^9, 3.828699970609284*^9}, {3.828700010125783*^9, 
   3.828700021761116*^9}, 3.8287000586412497`*^9, {3.8287004467457447`*^9, 
   3.828700459403558*^9}, {3.828700525899726*^9, 3.828700526036955*^9}, {
   3.82870078362263*^9, 3.828700879488056*^9}, {3.828700914639748*^9, 
   3.82870094497025*^9}, {3.828702082463718*^9, 3.8287021477567787`*^9}, 
   3.828702197972659*^9, 3.828702497500031*^9, {3.828702537575961*^9, 
   3.8287025715187883`*^9}, {3.828702602781053*^9, 3.828702614158619*^9}, {
   3.828702646218878*^9, 3.828702681313334*^9}, {3.8287030214027767`*^9, 
   3.828703056037743*^9}, {3.828703111957066*^9, 3.828703113828135*^9}, {
   3.829223917980798*^9, 3.8292239311948347`*^9}, {3.8292240358981333`*^9, 
   3.8292240389068108`*^9}, {3.829472703370656*^9, 3.829472734316663*^9}, {
   3.829644341871273*^9, 3.829644344908868*^9}, {3.829644419570567*^9, 
   3.8296444878100758`*^9}, {3.829644524116102*^9, 3.829644616305414*^9}, {
   3.82964468757873*^9, 3.829644781272542*^9}, 3.829644949958694*^9, {
   3.829645104478651*^9, 3.829645151589182*^9}, {3.8296452279226933`*^9, 
   3.82964528196599*^9}, {3.829645318302833*^9, 3.829645426607183*^9}, {
   3.8298265552270327`*^9, 3.829826575216692*^9}, {3.8298266352743893`*^9, 
   3.829826665444524*^9}, {3.829826893283025*^9, 3.829826895775416*^9}, {
   3.8298269949112167`*^9, 3.829826996965064*^9}, {3.82982708574863*^9, 
   3.829827097833803*^9}, {3.8299155515805883`*^9, 3.8299156085931797`*^9}, {
   3.8299158543004513`*^9, 3.829915861086478*^9}, {3.829920442874981*^9, 
   3.8299204555181627`*^9}, {3.829978640007696*^9, 3.829978681948182*^9}, {
   3.829985433683326*^9, 3.829985444187459*^9}, 3.8304960486761217`*^9, 
   3.830497121612133*^9, {3.834478856659033*^9, 3.8344788618333073`*^9}, {
   3.834479026397209*^9, 3.834479077479768*^9}, {3.834479391172991*^9, 
   3.8344794861676893`*^9}, {3.834479935915769*^9, 3.834479969010251*^9}, {
   3.834499056196965*^9, 3.834499084018964*^9}, {3.834499181131803*^9, 
   3.834499219588299*^9}, 3.834499251121963*^9, 3.834499296438785*^9, {
   3.834499417658372*^9, 3.834499439970935*^9}, 3.83454950191889*^9, {
   3.834549637359364*^9, 3.834549651614026*^9}, 3.8345497964700537`*^9, {
   3.834550207878893*^9, 3.834550215438015*^9}, {3.834550246059394*^9, 
   3.8345503183269863`*^9}, {3.834551342253501*^9, 3.83455134340254*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["2) Tests of Dispersion Relations & ", "Subsubsection"],
 "Continuity tests",
 StyleBox[" at subtraction point k12  (no need to run) ", "Subsubsection"]
}], "Subsubsection",
 CellChangeTimes->{{3.827383967740024*^9, 3.827383977251151*^9}, {
  3.8304969172163363`*^9, 3.830496934152876*^9}, {3.834550148858012*^9, 
  3.83455015674374*^9}, {3.834551817093697*^9, 3.834551823931678*^9}, {
  3.834551910914822*^9, 3.8345519116916313`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T0", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"testk2", "=", 
   RowBox[{"-", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s0save", "=", " ", "s0"}], ";", 
  RowBox[{"k02save", "=", "k02"}], ";", 
  RowBox[{"k12save", "=", "k12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k02", "=", 
   RowBox[{"-", "2."}]}], ";", 
  RowBox[{"k12", "=", 
   RowBox[{"-", "8"}]}], ";", 
  RowBox[{"s0", "=", "infRZ"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"testdoublesubtracted", " ", "=", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "  ", 
           RowBox[{
            RowBox[{"POPE", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], ",", " ", 
            RowBox[{"PdisSUB12", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], " ", ",", 
            RowBox[{"PdisSUB12ana", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", "  ", 
           RowBox[{
            RowBox[{"TperpOPE", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], ",", " ", 
            RowBox[{"TperpdisSUB12", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], " ", ",", 
            RowBox[{"TperpdisSUB12ana", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", "  ", 
           RowBox[{
            RowBox[{"TLOPE", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], ",", " ", 
            RowBox[{"TLdisSUB12", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], " ", ",", 
            RowBox[{"TLdisSUB12ana", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}]}], "}"}], " ", 
          ",", "\[IndentingNewLine]", 
          RowBox[{"{", "  ", 
           RowBox[{
            RowBox[{"VperpOPE", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], ",", " ", 
            RowBox[{"VperpdisSUB12", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], " ", ",", 
            RowBox[{"VperpdisSUB12ana", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", "  ", 
           RowBox[{
            RowBox[{"VparaOPE", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], ",", " ", 
            RowBox[{"VparadisSUB12", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}], " ", ",", 
            RowBox[{"VparadisSUB12ana", "[", 
             RowBox[{"testk2", ",", "M2", ",", "s0"}], "]"}]}], "}"}]}], " ", 
         "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"aa", "\[Rule]", "1"}], ",", 
          RowBox[{"bb", "\[Rule]", "1"}], ",", 
          RowBox[{"cc", "\[Rule]", "1"}], ",", 
          RowBox[{"dd", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}], ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "6"}], ")"}]}]}], "]"}], "//", "Quiet"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Time Used: \>\"", ",", 
    RowBox[{
     RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s0", "=", "s0save"}], ";", 
  RowBox[{"k02", "=", "k02save"}], ";", 
  RowBox[{"k12", "=", "k12save"}], 
  ";"}], "\[IndentingNewLine]", "testdoublesubtracted"}], "Input",
 CellChangeTimes->{{3.827313230652748*^9, 3.8273132517487793`*^9}, {
   3.827313397606268*^9, 3.827313426396381*^9}, 3.827313464533886*^9, {
   3.827313667812047*^9, 3.827313771006536*^9}, 3.827313801532295*^9, {
   3.827318139529299*^9, 3.827318139674738*^9}, {3.8280122988215218`*^9, 
   3.828012336452331*^9}, 3.828012503587307*^9, {3.828432896532516*^9, 
   3.828432898922145*^9}, 3.8284393472076178`*^9, {3.830495497501854*^9, 
   3.830495505298473*^9}, {3.834549947962129*^9, 3.834549983988338*^9}, {
   3.83455012926892*^9, 3.8345501396602163`*^9}, {3.834551018067642*^9, 
   3.834551058215084*^9}, {3.834551443039563*^9, 3.8345514441046963`*^9}, {
   3.8345515006156*^9, 3.834551528853602*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "3.940382000000003`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 3.940382000000003, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{3.834551885585785*^9, 3.834554465060609*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02066996528550838`"}], ",", 
       RowBox[{"-", "0.008066014561103585`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.020669979481853777`"}], ",", 
       RowBox[{"-", "0.008343914712048527`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.020669979417981245`"}], ",", 
       RowBox[{"-", "0.008343914648175995`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.051993809677699156`", ",", "0.014223287668018796`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05199376066311555`", ",", "0.015616028187681109`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.051993760659489616`", ",", "0.015616028184055174`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.06768239068690797`", ",", "0.014223287668018796`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06768234484642854`", ",", "0.01586600365231484`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06768234484766544`", ",", "0.015866003653551744`"}], "}"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.05414814209608195`", ",", "0.018258890341289198`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05414809142762081`", ",", "0.020264548210242955`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05414809142438161`", ",", "0.020264548207003758`"}], "}"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.015439310468691922`"}], ",", 
       "0.0021239556258211656`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.015439355395297089`"}], ",", "0.004149115797342474`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.015439355400911936`"}], ",", "0.004149115791727627`"}],
       "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.834551885601841*^9, 3.83455446506919*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"integral", " ", "is", " ", "quote", " ", "unstable"}], ",", " ", 
    
    RowBox[{"why", "?"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"epsD", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "5"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DNRZ", "[", 
      RowBox[{"f_", ",", "x_", ",", "xN_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "sim", "}"}], ",", 
       RowBox[{
        RowBox[{"sim", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{"f", "/.", 
              RowBox[{"{", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"xN", "+", "epsD"}]}], "}"}]}], ")"}], " ", "-", 
            RowBox[{"(", 
             RowBox[{"f", "/.", 
              RowBox[{"{", 
               RowBox[{"x", "\[Rule]", "xN"}], "}"}]}], ")"}]}], ")"}], "/", 
          "epsD"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", "sim", "]"}]}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsDIS", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "if", " ", "this", " ", "parameter", " ", "is", " ", "made", " ", 
      "smaller", " ", "then", " ", "there", " ", "are", " ", "numerical", " ",
       "issues"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"k2down", " ", "=", " ", 
     RowBox[{
      RowBox[{"Re", "[", "k12", "]"}], "-", "epsDIS"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2up", " ", "=", " ", 
     RowBox[{
      RowBox[{"Re", "[", "k12", "]"}], "+", "epsDIS"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "testk1sq", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"testk1sq", "[", "F_", "]"}], ":=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"F", "[", "k2down", "]"}], ",", " ", 
      RowBox[{"F", "[", "k2up", "]"}], ",", " ", 
      RowBox[{"DNRZ", "[", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"k2n", ",", "M2", ",", "s0"}], "]"}], ",", "k2n", ",", 
        "k2down"}], "]"}], "  ", ",", 
      RowBox[{"DNRZ", "[", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"k2n", ",", "M2", ",", "s0"}], "]"}], ",", "k2n", ",", 
        "k2up"}], "]"}]}], "}"}], "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQbVV5bJp62xvHY4dd5oHoMllFLS0gzRJqbw+iP6f5
OYPoST+bXUH0uZU+X0D01wknv4FokfNPrmgD6adcL8C030q3GB0gva4/OBZE
b9qzJBFEV2ntSAfRDJbrn+gC6bjTsk9B9Jm581+CaAOfvWB6bUXLTxB981Ab
mJ5zq4RZD0gfOtzGCqKnpNauANFSM+rBtITYSnl9IK1usA5M65001wbR09hs
wLQmR4QJiL4Xed8URG/58DDRAEjHmj4B0xNeqKWD6CxvHTA9yTDZ8/LEN46z
XL+C6SW8/HUg+tVFQTDtM/33WhB9r9FvM4gGAN6OoIg=
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"testk1sq", "[", "Ptot", "]"}], "//", "Quiet"}], ")"}], "/.", 
  RowBox[{
   RowBox[{"fl", "[", "x_", "]"}], "\[RuleDelayed]", "1"}]}]], "Input",
 CellChangeTimes->{{3.828437499758456*^9, 3.828437515114656*^9}, {
  3.828437574324448*^9, 3.828437584683874*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.019628326057302987`"}], "+", 
    RowBox[{"0.0317559080232212`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.01964074054828622`"}], "+", 
    RowBox[{"0.03175732192741441`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.006626614294444333`"}], "-", 
    RowBox[{"0.0008745632266993209`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.006625754798289529`"}], "-", 
    RowBox[{"0.0008775009149863955`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.828437505455777*^9, 3.828437516232938*^9}, {
   3.8284375506545353`*^9, 3.828437585783223*^9}, 3.828438911423284*^9, {
   3.82843894858012*^9, 3.828438968977765*^9}, 3.828440747061615*^9, 
   3.828441838270665*^9, 3.828441920497612*^9, 3.828444978244009*^9, 
   3.828445009676265*^9, 3.8284451399141417`*^9, 3.828445232367753*^9, 
   3.828447495097165*^9, 3.8284476682899027`*^9, {3.828450051950433*^9, 
   3.8284500683706903`*^9}, 3.834550724157175*^9, 3.834550866311075*^9, 
   3.8345511933527308`*^9, 3.834551283686234*^9, 3.834551631801594*^9, 
   3.834551667442872*^9, 3.8345544677531013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"testk1sq", "[", "Tperptot", "]"}], "//", "Quiet"}], ")"}], "/.", 
  
  RowBox[{
   RowBox[{"fl", "[", "x_", "]"}], "\[RuleDelayed]", "1"}]}]], "Input",
 CellChangeTimes->{{3.828437599469412*^9, 3.828437600290448*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.06319680718392395`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.09824322273354813`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.06316782403992262`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.09825947948196388`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.016846909526267717`"}], "+", 
    RowBox[{"0.0031277879813940146`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.016844229928231202`"}], "+", 
    RowBox[{"0.003118027737392115`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.828449535334837*^9, {3.8284500538917313`*^9, 3.8284500709841633`*^9}, 
   3.834550727681828*^9, 3.8345512041672688`*^9, 3.834551285681319*^9, 
   3.834551632478471*^9, 3.834551668837429*^9, 3.834554468272911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"testk1sq", "[", "TLtot", "]"}], "//", "Quiet"}], ")"}], "/.", 
  RowBox[{
   RowBox[{"fl", "[", "x_", "]"}], "\[RuleDelayed]", "1"}]}]], "Input",
 CellChangeTimes->{{3.828447414471322*^9, 3.828447415306941*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.13564573439651773`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.07871273756927982`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.13564442015742237`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.07875789143423452`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.009047585931669377`"}], "+", 
    RowBox[{"0.02191859023448206`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.009055577497585343`"}], "+", 
    RowBox[{"0.021912636188892165`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.82844741706527*^9, 3.8284474992413073`*^9, 
  3.8284476798795652`*^9, 3.828450076803494*^9, 3.834550733161989*^9, 
  3.8345512070700808`*^9, 3.834551289528854*^9, 3.8345516360161*^9, 
  3.8345516726920223`*^9, 3.834554470856187*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"testk1sq", "[", "Vperptot", "]"}], "//", "Quiet"}], ")"}], "/.", 
  
  RowBox[{
   RowBox[{"fl", "[", "x_", "]"}], "\[RuleDelayed]", "1"}]}]], "Input",
 CellChangeTimes->{{3.82844742340764*^9, 3.828447424549378*^9}, 
   3.828447501179463*^9, 3.828447536591078*^9, {3.828447607347005*^9, 
   3.828447607740117*^9}, {3.828447687499*^9, 3.82844771827273*^9}, 
   3.834554473292893*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.06983548631201807`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10037201919533195`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.06980762020777212`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10039038179521279`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.016630781415893914`"}], "+", 
    RowBox[{"0.003915198557025157`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.01662800759028027`"}], "+", 
    RowBox[{"0.0039051239797416315`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.834550754126357*^9, 3.8345512100144653`*^9, 3.834551292404993*^9, 
   3.834551637826357*^9, 3.834551676062755*^9, {3.834554472645849*^9, 
   3.83455447701167*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"testk1sq", "[", "Vparatot", "]"}], "//", "Quiet"}], ")"}], "/.", 
  
  RowBox[{
   RowBox[{"fl", "[", "x_", "]"}], "\[RuleDelayed]", "1"}]}]], "Input",
 CellChangeTimes->{{3.828447431366365*^9, 3.828447432274701*^9}, 
   3.828447462329571*^9, {3.828447512124995*^9, 3.82844753260623*^9}, {
   3.8284477028924*^9, 3.828447704722828*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.04853946813160214`"}], "+", 
    RowBox[{"0.107983031002595`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.048574273060648085`"}], "+", 
    RowBox[{"0.10798288342885776`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.017166371546126213`"}], "-", 
    RowBox[{"0.001440466196322987`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.01715957790443534`"}], "-", 
    RowBox[{"0.0014499359671238388`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8284474344116163`*^9, 3.828447464751462*^9, {3.8284475091922483`*^9, 
   3.828447516157737*^9}, 3.828447706707962*^9, 3.8284500896629047`*^9, 
   3.834551224939386*^9, 3.834551297062813*^9, 3.83455164164611*^9, 
   3.8345516828003683`*^9, 3.834554481231949*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3) Some plots of extended form factors (for illiustration) ", \
"Subsubsection",
 CellChangeTimes->{{3.834551948456959*^9, 3.834551972936493*^9}, 
   3.834552057724697*^9, {3.834553165236741*^9, 3.8345531702769327`*^9}, {
   3.834553842753915*^9, 3.8345538464325*^9}, 3.834554034203558*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"not", " ", "too", " ", "useful"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BM", "=", "Bs"}], ";", "SetN", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T0", "=", 
     RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fl", "[", "x_", "]"}], ":=", "1"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pdiscrete", "=", 
     RowBox[{
      RowBox[{"DiscretePlot", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"PSR", "[", "xk2", " ", "]"}], "]"}], ",", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"Ptot", "[", "xk2", "]"}], "]"}]}], "  ", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"xk2", ",", "0.2", ",", "20.2", ",", "1"}], "}"}], ",", 
        RowBox[{
        "PlotLabel", "\[Rule]", " ", 
         "\"\<Re[\!\(\*SuperscriptBox[\(P\), \(*\)]\)(k2)]\>\""}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"\"\<POPE\>\"", ",", "\"\<Ptot\>\""}], "}"}]}]}], "]"}], "//",
       "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time Used: \>\"", ",", 
      RowBox[{
       RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", "Pdiscrete", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.834552066300809*^9, 3.834552153998543*^9}, {
  3.834552954200101*^9, 3.834552990765091*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "1.344928000000003`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 1.344928000000003, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.834552114314843*^9, 3.834552155899006*^9}, {
   3.8345529602813272`*^9, 3.8345529931948843`*^9}, 3.83455449069615*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], {{{
           Directive[
            Opacity[0.2], 
            PointSize[0.011000000000000001`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{2.2, -0.0023663067382463116`}, {2.2, 0}}, {{
              3.2, -0.008229782558233424}, {3.2, 0}}, {{
              4.2, -0.014584729524026908`}, {4.2, 0}}, {{
              5.2, -0.02086915536118991}, {5.2, 0}}, {{
              6.2, -0.026792195837702506`}, {6.2, 0}}, {{
              7.2, -0.03221210560581521}, {7.2, 0}}, {{
              8.2, -0.037069787470408816`}, {8.2, 0}}, {{
              9.2, -0.041324177848014114`}, {9.2, 0}}, {{
              10.2, -0.04487738957591746}, {10.2, 0}}, {{
              11.2, -0.047562859168110934`}, {11.2, 0}}, {{
              12.2, -0.0492657463881579}, {12.2, 0}}, {{
              13.2, -0.05002174702781774}, {13.2, 0}}, {{
              14.2, -0.0499552622779696}, {14.2, 0}}, {{
              15.2, -0.04919196203625109}, {15.2, 0}}, {{
              16.2, -0.04785127075416901}, {16.2, 0}}, {{
              17.2, -0.046106344528364394`}, {17.2, 0}}, {{
              18.2, -0.044417368957004}, {18.2, 0}}, {{
              19.2, -0.04349000716515773}, {19.2, 0}}, {{
              20.2, -0.04291918856815511}, {20.2, 0}}}, VertexColors -> 
            None]}, {
           Directive[
            Opacity[0.2], 
            PointSize[0.011000000000000001`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{0.2, 0.0010608945182047772`}, {0.2, 0}}, {{1.2, 
              0.0018490223749013848`}, {1.2, 0}}}, VertexColors -> None]}}}}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], {{{
           Directive[
            Opacity[0.2], 
            PointSize[0.011000000000000001`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{1.2, -0.07395303107320676}, {1.2, 0}}, {{
              2.2, -0.005899889735500319}, {2.2, 0}}, {{
              3.2, -0.009502784464788513}, {3.2, 0}}, {{
              4.2, -0.014809844861318672`}, {4.2, 0}}, {{
              5.2, -0.02086915536118991}, {5.2, 0}}, {{
              6.2, -0.026792195837702506`}, {6.2, 0}}, {{
              7.2, -0.03221210560581521}, {7.2, 0}}, {{
              8.2, -0.037069787470408816`}, {8.2, 0}}, {{
              9.2, -0.041324177848014114`}, {9.2, 0}}, {{
              10.2, -0.04487738957591746}, {10.2, 0}}, {{
              11.2, -0.047562859168110934`}, {11.2, 0}}, {{
              12.2, -0.0492657463881579}, {12.2, 0}}, {{
              13.2, -0.05002174702781774}, {13.2, 0}}, {{
              14.2, -0.0499552622779696}, {14.2, 0}}, {{
              15.2, -0.04919196203625109}, {15.2, 0}}, {{
              16.2, -0.04785127075416901}, {16.2, 0}}, {{
              17.2, -0.046106344528364394`}, {17.2, 0}}, {{
              18.2, -0.044417368957004}, {18.2, 0}}, {{
              19.2, -0.04349000716515773}, {19.2, 0}}, {{
              20.2, -0.04291918856815511}, {20.2, 0}}}, VertexColors -> 
            None]}, {
           Directive[
            Opacity[0.2], 
            PointSize[0.011000000000000001`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{0.2, 0.003931501171303924}, {0.2, 0}}}, VertexColors -> 
            None]}}}}}, {{{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], {{}, Null, 
          PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPWsmCJy038+5/MK2xEB7YzD4bB9h5rcixjvOHiLP
6HDkyCbHxqTk/RA+p4Pikbbtx2417D97BgQEHNpF5zrNvNcL5Ys4/Pgu6r8z
biqUL+Ew/dKSy5n5s6F8GQe+GssXUnUL9qeBgYLDlDNbV57/tQjKV3LojzwR
UKixFMpXcTj/QjZQ+9cyKF/NodLCeadG1AooX8Nh5XpJ5RjLlVC+lsOyJlX/
4jkwvo5DZkld8Z7JML6eQ8On8IgN+iv3Q/xr4MCp9Mb0W/0KKN/QYXPsMWOH
2cuhfCOHRY/Ept3fuwzKN3YQ8vtSE+QC45s45J7u+tfwc+l+AOTSnys=
           
           "]], {}}}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], {{}, Null, 
          PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPWsmCJy0Z81296+SKrA3BoPP9t6uz35OfbdpP0Se
0cGhLGd6tVYFlM/pcMP1l7JRWfP+s2dAQMDhwoItu+aH9EH5Ig4/vov674yb
CuVLOEy/tORyZv5sKF/Gga/G8oVU3YL9aWCg4DDlzNaV538tgvKVHPojTwQU
aiyF8lUczr+QDdT+tQzKV3OotHDeqRG1AsrXcFi5XlI5xnIllK/lsKxJ1b94
Doyv45BZUle8ZzKMr+fQ8Ck8YoP+yv0Q/xo4cCq9Mf1WvwLKN3TYHHvM2GH2
cijfyGHRI7Fp9/cug/KNHYT8vtQEucD4Jg65p7v+Nfxcuh8A5GGfQQ==
           
           "]], {}}}}}}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True,
      AxesOrigin -> {0.2, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, PlotLabel -> 
     FormBox["\"Re[\\!\\(\\*SuperscriptBox[\\(P\\), \\(*\\)]\\)(k2)]\"", 
       TraditionalForm], 
     PlotRange -> {{0.2, 20.2}, {-0.07395303107320676, 0.003931501171303924}},
      PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"POPE\"", "\"Ptot\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8345521353090343`*^9, 3.834552155991324*^9}, {
   3.834552960385159*^9, 3.834552993286654*^9}, 3.834554490848098*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"more", " ", "useful"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BM", "=", "Bs"}], ";", "SetN", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T0", "=", 
     RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fl", "[", "x_", "]"}], ":=", "1"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pdiscrete", "=", 
     RowBox[{
      RowBox[{"DiscretePlot", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"PSR", "[", "xk2", " ", "]"}], "]"}], ",", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"Ptot", "[", "xk2", "]"}], "]"}]}], "  ", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"xk2", ",", "0.2", ",", "4.2", ",", "0.05"}], "}"}], ",", 
        RowBox[{
        "PlotLabel", "\[Rule]", " ", 
         "\"\<Re[\!\(\*SuperscriptBox[\(P\), \(*\)]\)(k2)]\>\""}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"\"\<POPE\>\"", ",", "\"\<Ptot\>\""}], "}"}]}]}], "]"}], "//",
       "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time Used: \>\"", ",", 
      RowBox[{
       RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", "Pdiscrete", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.834553011445249*^9, 3.834553019011572*^9}, {
  3.8345544933312883`*^9, 3.834554501262547*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "13.828814000000001`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 13.828814000000001`, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8345530356566477`*^9, 3.834554515553406*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], {{{
           Directive[
            Opacity[0.2], 
            PointSize[0.0055000000000000005`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{1.75, -0.00015633444068434508`}, {1.75, 0}}, {{
              1.8, -0.0003814853574460168}, {1.8, 0}}, {{
              1.85, -0.0006123340561610522}, {1.85, 0}}, {{
              1.9000000000000001`, -0.0008486061242604197}, {
              1.9000000000000001`, 0}}, {{1.95, -0.0010900402511581865`}, {
              1.95, 0}}, {{2., -0.001336387331279936}, {2., 0}}, {{
              2.0500000000000003`, -0.0015874096511839103`}, {
              2.0500000000000003`, 0}}, {{2.1, -0.0018428801508801414`}, {
              2.1, 0}}, {{2.1500000000000004`, -0.0021025817508362864`}, {
              2.1500000000000004`, 0}}, {{2.2, -0.0023663067382463116`}, {
              2.2, 0}}, {{2.2500000000000004`, -0.002633856200639507}, {
              2.2500000000000004`, 0}}, {{
              2.3000000000000003`, -0.0029050395148942365`}, {
              2.3000000000000003`, 0}}, {{2.35, -0.0031796738696077513`}, {
              2.35, 0}}, {{2.4000000000000004`, -0.00345758382807852}, {
              2.4000000000000004`, 0}}, {{2.45, -0.003738600924663416}, {
              2.45, 0}}, {{2.5000000000000004`, -0.004022563291485753}, {
              2.5000000000000004`, 0}}, {{
              2.5500000000000003`, -0.004309315312589507}, {
              2.5500000000000003`, 0}}, {{
              2.6000000000000005`, -0.004598707302980104}, {
              2.6000000000000005`, 0}}, {{
              2.6500000000000004`, -0.004890595210282551}, {
              2.6500000000000004`, 0}}, {{2.7, -0.005184840336996674}, {
              2.7, 0}}, {{2.7500000000000004`, -0.005481309081545663}, {
              2.7500000000000004`, 0}}, {{
              2.8000000000000003`, -0.005779872696502315}, {
              2.8000000000000003`, 0}}, {{
              2.8500000000000005`, -0.006080407062544645}, {
              2.8500000000000005`, 0}}, {{
              2.9000000000000004`, -0.006382792476838369}, {
              2.9000000000000004`, 0}}, {{2.95, -0.006686913454674227}, {
              2.95, 0}}, {{3.0000000000000004`, -0.006992658543303238}, {
              3.0000000000000004`, 0}}, {{
              3.0500000000000003`, -0.007299920147015294}, {
              3.0500000000000003`, 0}}, {{
              3.1000000000000005`, -0.00760859436259784}, {
              3.1000000000000005`, 0}}, {{
              3.1500000000000004`, -0.007918580824391879}, {
              3.1500000000000004`, 0}}, {{3.2, -0.008229782558233424}, {
              3.2, 0}}, {{3.2500000000000004`, -0.008542105843633747}, {
              3.2500000000000004`, 0}}, {{
              3.3000000000000003`, -0.008855460083606884}, {
              3.3000000000000003`, 0}}, {{
              3.3500000000000005`, -0.009169757681605547}, {
              3.3500000000000005`, 0}}, {{
              3.4000000000000004`, -0.009484913925072424}, {
              3.4000000000000004`, 0}}, {{3.45, -0.009800846875155205}, {
              3.45, 0}}, {{3.5000000000000004`, -0.010117477262172447`}, {
              3.5000000000000004`, 0}}, {{
              3.5500000000000003`, -0.0104347283864498}, {
              3.5500000000000003`, 0}}, {{
              3.6000000000000005`, -0.010752526024178826`}, {
              3.6000000000000005`, 0}}, {{
              3.6500000000000004`, -0.011070798337976015`}, {
              3.6500000000000004`, 0}}, {{3.7, -0.011389475791846224`}, {
              3.7, 0}}, {{3.7500000000000004`, -0.0117084910702768}, {
              3.7500000000000004`, 0}}, {{
              3.8000000000000003`, -0.012027779001208952`}, {
              3.8000000000000003`, 0}}, {{
              3.8500000000000005`, -0.012347276482652774`}, {
              3.8500000000000005`, 0}}, {{
              3.9000000000000004`, -0.012666922412728753`}, {
              3.9000000000000004`, 0}}, {{3.95, -0.012986657622934267`}, {
              3.95, 0}}, {{4., -0.013306424814448764`}, {4., 0}}, {{
              4.05, -0.013626168497303106`}, {4.05, 0}}, {{
              4.1000000000000005`, -0.013945834932251943`}, {
              4.1000000000000005`, 0}}, {{4.15, -0.014265372075197926`}, {
              4.15, 0}}, {{4.2, -0.014584729524026908`}, {4.2, 0}}}, 
            VertexColors -> None]}, {
           Directive[
            Opacity[0.2], 
            PointSize[0.0055000000000000005`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{0.2, 0.0010608945182047772`}, {0.2, 0}}, {{0.25, 
              0.0013847931829504452`}, {0.25, 0}}, {{0.30000000000000004`, 
              0.0016541326725005414`}, {0.30000000000000004`, 0}}, {{
              0.35000000000000003`, 0.001877608324457842}, {
              0.35000000000000003`, 0}}, {{0.4, 0.002061509649962695}, {
              0.4, 0}}, {{0.45, 0.00221062093371177}, {0.45, 0}}, {{0.5, 
              0.0023287188524900434`}, {0.5, 0}}, {{0.55, 
              0.002418870588026795}, {0.55, 0}}, {{0.6000000000000001, 
              0.0024836237203934167`}, {0.6000000000000001, 0}}, {{0.65, 
              0.0025251331042478245`}, {0.65, 0}}, {{0.7, 
              0.0025452489992879457`}, {0.7, 0}}, {{0.75, 
              0.002545580268031728}, {0.75, 0}}, {{0.8, 
              0.002527540926729295}, {0.8, 0}}, {{0.8500000000000001, 
              0.0024923852264313777`}, {0.8500000000000001, 0}}, {{
              0.9000000000000001, 0.0024412346163800395`}, {
              0.9000000000000001, 0}}, {{0.95, 0.0023750988283340207`}, {
              0.95, 0}}, {{1., 0.002294892608685}, {1., 0}}, {{1.05, 
              0.0022014491890591653`}, {1.05, 0}}, {{1.1, 
              0.002095531249544887}, {1.1, 0}}, {{1.1500000000000001`, 
              0.001977839938754494}, {1.1500000000000001`, 0}}, {{1.2, 
              0.0018490223749013848`}, {1.2, 0}}, {{1.25, 
              0.0017096779339329305`}, {1.25, 0}}, {{1.3, 
              0.0015603635639563809`}, {1.3, 0}}, {{1.35, 
              0.001401598310445467}, {1.35, 0}}, {{1.4000000000000001`, 
              0.00123386719569577}, {1.4000000000000001`, 0}}, {{1.45, 
              0.0010576245655096815`}, {1.45, 0}}, {{1.5, 
              0.0008732969930317835}, {1.5, 0}}, {{1.55, 
              0.0006812858119245781}, {1.55, 0}}, {{1.6, 
              0.000481969337287126}, {1.6, 0}}, {{1.6500000000000001`, 
              0.00027570482191246765`}, {1.6500000000000001`, 0}}, {{1.7, 
              0.00006283018695690552}, {1.7, 0}}}, VertexColors -> None]}}}}, {
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], {{{
           Directive[
            Opacity[0.2], 
            PointSize[0.0055000000000000005`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{1.05, -1.015471517956077}, {1.05, 0}}, {{
              1.1, -0.19755925008631234`}, {1.1, 0}}, {{
              1.1500000000000001`, -0.10807413661639363`}, {
              1.1500000000000001`, 0}}, {{1.2, -0.07395303107320676}, {
              1.2, 0}}, {{1.25, -0.05565400210770926}, {1.25, 0}}, {{
              1.3, -0.043993453794798104`}, {1.3, 0}}, {{
              1.35, -0.03569695580722269}, {1.35, 0}}, {{
              1.4000000000000001`, -0.029283999399446585`}, {
              1.4000000000000001`, 0}}, {{1.45, -0.023964516389000486`}, {
              1.45, 0}}, {{1.5, -0.019233781642392776`}, {1.5, 0}}, {{
              1.55, -0.014692429074070534`}, {1.55, 0}}, {{
              1.6, -0.00982859153698076}, {1.6, 0}}, {{
              1.6500000000000001`, -0.0034626078359371827`}, {
              1.6500000000000001`, 0}}, {{1.8, -0.0024081153726848003`}, {
              1.8, 0}}, {{1.85, -0.003687169889567319}, {1.85, 0}}, {{
              1.9000000000000001`, -0.0044044878228335855`}, {
              1.9000000000000001`, 0}}, {{1.95, -0.0048573492024688684`}, {
              1.95, 0}}, {{2., -0.00516986845991163}, {2., 0}}, {{
              2.0500000000000003`, -0.005403297797742125}, {
              2.0500000000000003`, 0}}, {{2.1, -0.0055910583900884705`}, {
              2.1, 0}}, {{2.1500000000000004`, -0.00575262936798444}, {
              2.1500000000000004`, 0}}, {{2.2, -0.005899889735500319}, {
              2.2, 0}}, {{2.2500000000000004`, -0.006040313837295612}, {
              2.2500000000000004`, 0}}, {{
              2.3000000000000003`, -0.006178702817397615}, {
              2.3000000000000003`, 0}}, {{2.35, -0.006318176624953081}, {
              2.35, 0}}, {{2.4000000000000004`, -0.00646076798288699}, {
              2.4000000000000004`, 0}}, {{2.45, -0.00660779091227352}, {
              2.45, 0}}, {{2.5000000000000004`, -0.006760076155456332}, {
              2.5000000000000004`, 0}}, {{
              2.5500000000000003`, -0.006918125259629446}, {
              2.5500000000000003`, 0}}, {{
              2.6000000000000005`, -0.007082213488156063}, {
              2.6000000000000005`, 0}}, {{
              2.6500000000000004`, -0.007252459732257384}, {
              2.6500000000000004`, 0}}, {{2.7, -0.007428874685064514}, {
              2.7, 0}}, {{2.7500000000000004`, -0.007611394430999139}, {
              2.7500000000000004`, 0}}, {{
              2.8000000000000003`, -0.007799904092164781}, {
              2.8000000000000003`, 0}}, {{
              2.8500000000000005`, -0.007994254601303215}, {
              2.8500000000000005`, 0}}, {{
              2.9000000000000004`, -0.00819427466532353}, {
              2.9000000000000004`, 0}}, {{2.95, -0.00839977932804679}, {
              2.95, 0}}, {{3.0000000000000004`, -0.00861057610630706}, {
              3.0000000000000004`, 0}}, {{
              3.0500000000000003`, -0.008826469381085396}, {
              3.0500000000000003`, 0}}, {{
              3.1000000000000005`, -0.009047263525705425}, {
              3.1000000000000005`, 0}}, {{
              3.1500000000000004`, -0.009272765115246242}, {
              3.1500000000000004`, 0}}, {{3.2, -0.009502784464788513}, {
              3.2, 0}}, {{3.2500000000000004`, -0.009737136676272348}, {
              3.2500000000000004`, 0}}, {{
              3.3000000000000003`, -0.009975642324990859}, {
              3.3000000000000003`, 0}}, {{
              3.3500000000000005`, -0.010218127881973597`}, {
              3.3500000000000005`, 0}}, {{
              3.4000000000000004`, -0.010464425943322232`}, {
              3.4000000000000004`, 0}}, {{3.45, -0.010714375319079924`}, {
              3.45, 0}}, {{3.5000000000000004`, -0.010967821020574463`}, {
              3.5000000000000004`, 0}}, {{
              3.5500000000000003`, -0.011224614175469402`}, {
              3.5500000000000003`, 0}}, {{
              3.6000000000000005`, -0.011484611892054608`}, {
              3.6000000000000005`, 0}}, {{
              3.6500000000000004`, -0.011747677089012093`}, {
              3.6500000000000004`, 0}}, {{3.7, -0.012013678302644014`}, {
              3.7, 0}}, {{3.7500000000000004`, -0.012282489480487225`}, {
              3.7500000000000004`, 0}}, {{
              3.8000000000000003`, -0.012553989767880651`}, {
              3.8000000000000003`, 0}}, {{
              3.8500000000000005`, -0.01282806329242507}, {
              3.8500000000000005`, 0}}, {{
              3.9000000000000004`, -0.013104598949655703`}, {
              3.9000000000000004`, 0}}, {{3.95, -0.013383490192659633`}, {
              3.95, 0}}, {{4., -0.013664634827203506`}, {4., 0}}, {{
              4.05, -0.013947934813654975`}, {4.05, 0}}, {{
              4.1000000000000005`, -0.01423329607638641}, {
              4.1000000000000005`, 0}}, {{4.15, -0.01452062832131689}, {
              4.15, 0}}, {{4.2, -0.014809844861318672`}, {4.2, 0}}}, 
            VertexColors -> None]}, {
           Directive[
            Opacity[0.2], 
            PointSize[0.0055000000000000005`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           
           LineBox[{{{0.2, 0.003931501171303924}, {0.2, 0}}, {{0.25, 
              0.005142106765040813}, {0.25, 0}}, {{0.30000000000000004`, 
              0.0064790967962467545`}, {0.30000000000000004`, 0}}, {{
              0.35000000000000003`, 0.007969170262903946}, {
              0.35000000000000003`, 0}}, {{0.4, 0.009646912266942177}, {
              0.4, 0}}, {{0.45, 0.011558424369643744`}, {0.45, 0}}, {{0.5, 
              0.013766729731731417`}, {0.5, 0}}, {{0.55, 
              0.016361025798182997`}, {0.55, 0}}, {{0.6000000000000001, 
              0.019469945827298538`}, {0.6000000000000001, 0}}, {{0.65, 
              0.023286386222430025`}, {0.65, 0}}, {{0.7, 
              0.02811845479748725}, {0.7, 0}}, {{0.75, 
              0.034485682748299974`}, {0.75, 0}}, {{0.8, 
              0.043332641538045294`}, {0.8, 0}}, {{0.8500000000000001, 
              0.056599196072518065`}, {0.8500000000000001, 0}}, {{
              0.9000000000000001, 0.07897390345321789}, {
              0.9000000000000001, 0}}, {{0.95, 0.1254527201607782}, {
              0.95, 0}}, {{1., 0.2834579835504421}, {1., 0}}, {{1.7, 
              0.051194726501758325`}, {1.7, 0}}, {{1.75, 
              0.0004305718605175031}, {1.75, 0}}}, VertexColors -> 
            None]}}}}}, {{{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], {{}, Null, 
          PointBox[CompressedData["
1:eJw10ntM01cUB/AfpYW2ItbB2BwuAnYYIVuGJWVNjOeIyybCHAwhDBDog5L9
RuqLQdkoIEhrVSZzSoryUPC5dEDUKcrIbwsMYobQpARGGZsbiCVuTnywDtnY
2p59k5v7zzmfk5t7wlW73svnMQyT8t9x3ycb3LkFnOiC7ZoyBRhPbJDs2561
qTMdYmXu2CE21K77Y1UWFGjdGYXk0wn18b054O0fh0yfybqkqTy4PejOj1Ae
dCGIt1pF3h1oTuCzXwapqf4XcEzK4ntsavKnoNX1aIc5Q0P902BrV1TXd2jA
M047A2ettyL7xzXkOeFbls/oHRryZqH4e7us7aqGvPsQpY8On2U1MOTxfoNY
h8PRtqQm7wHkO7JK54rU5D2EV34tCekZVNH8h3Cn+gthv1BF/hxE9d777lyU
kt7/CPZtS+kekeWBZ5zsMWTIt1/MTswh7wm0rPG/6uRlk/cE7DEHm9vq3ifv
KWw78fjGzfl08ubBEiazyeN2kPcnrN05c3Mp9f//cEFXbbQv15REngs6VX5S
cepb5P0F09Ljh16qB/IWwGY3xhxduYG8Z4AdZk2xXkLeIoRpv2q+ZpByXm8R
nMfSI7YwCs7r/Q27zGzuGcmbnNf7B/Kyq/tbhhI5r7cEBaE3hp5OpHBej8Gp
UINLfjeN6hn8JlkZEczLJJ/BdcqW8oaYHM77Pz7Y2Fj4TKdQ0jwf7Ou7vHm/
Ss35eDgerh4YHrB8nk8eDysHu+TvDhaQx8MMVvBBfABLni9m7vn5teDUQvJ8
cTvPHMKe1pHHx9LNpsb50t3k8TE4LFdw7vwezrsffHx1rOaFF0f3kidA3RsD
69YLi8gTYI/o/sLljR+R54d1FbNXPttXTJ4fdjvf6W21lpDnh0uS9rG+e3ry
/LFs95rhMenH5PnjKfOJS1+rPyFPiMcnQ8rSzpaRJ8Qi63VNzYyBPCFOJydW
vB5VQZ4I5Yrc35viKskTYXif8Xq/o5I8MUojZ0TG8v3kiTFioqF7OKKKPDFu
qhoVWwaqyFuGV445LfbCavKW4dqtrLbkuQPkBeB5qXVY33WAvAAc6Ugy386p
IS8AL6kXGz8UGMlbjhlzrDbBaiRvObq2ZNXtTDWRF4idP0ysbFkwkReIF2PO
RAtaD5IXiL1plfmmBDN5K3BVkf+Rl+fM5K1Aw90N7ZzlEO2fBA3OjaFaPEz7
KcEHnxrzRM7D5Eswcq/l7dajR6hfgrpxxcj6uFraJwmanm+Kb/iplvsXNGg5
xg==
           "]], {}}}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], {{}, Null, 
          PointBox[CompressedData["
1:eJwt0n9Q03UYB/AxBgLiNsUSgQrQc2XozvhhXODzSAf+mkMMrUyks6LuEPJH
jA2SwRgMEAbIcROEUC5gEOfRDvLkR1/op7/QpcFJZ4pNBpTDDQkHDqltz/vu
e99/Ps/r+Tz3eYIOf773EzaLxUr4/7P/a2vsuQJuqdvis/yOAssRPbw0EvGL
gZcBYaH23IaYA+W7bxdnwacp9gxDYMIW05q9ueCsH4FEv7KmHwbyYfC6PXdB
X7Ijw/KNirxRsI7/KOzZVErnH4DLZdMflv4K8g1wMHjftOlxFdU/hMRfl5sO
39GAo12KEdIv+ZS/cK2OvAmoX/263F97nrxJYLcqQnTCZvL+gX7XyNHK+Xa4
4fAegV97ZVTj5k7ypoA5sfbbIW4/eWYom9w+E7L2FvU3w+84z0sGM+P0LXBx
9wr/hh1XGOf809BSFR/MtPUwjnahT2BXrHGuekrHOL0ZUH1sSLuQ0844vRmI
0p8+EF/YTN6/0JSj9Lkf10jeLBya+HOqwVZP3lMQmr+SCkrOkGeFlFZVlJuu
ijwr9F+cO85fpSZvDi5U9ka6BinJm4fvEram1ScdIe8ZaBf8rJsi2mheG5xO
e4t3fXMUzWuDux+2+gq7PyJvATbGjcWow9LJew6RLTLdUa/j5C1CiErJiMZO
0P1YKH/0weJiSAadZ+HWt+O7fgqS0H1Z+Mr5p+Jmo4Rxvo8LigTuHcsrMqmf
C6LkiCZ7vZRxcXBsPJT0Zkp3n5Q8Nj7WKyeGxTLy2Njeoml48YGMPFdcOeAb
elaSRZ4rbki4n/QzP5s8Du4JXx34RUc2eRzUzA35b9z/JePcDw5OT3qGR7NP
kueGf+WN7BvoPEmeG2rFvkl9aTnkuaOmUhUcuEFOnjv+PTt48+q0nDx35Gwr
7diZnEveEozrqje9ejmXvCU4q+SJxkPzyPNAw2j4bGpjHnke+LWuqa3OR0Ge
B/5W1CFIVinI80T1VXFmzYKCPE+8Ezu/5g1JPnleeO9Y80G+JZ88L1w1tt87
IF1JnhcKtY0T0SYleUtxpbRalpxeQN5SfC7rC0i1FJDnjZeMPRyRpJA8b7x2
6/2IKVshed74JPNe/pYCFXnL0HAzXLWeV0TeMhSZ95w9V1tEHhcFWu5QuaCY
PC6+Fmh8Nt5VTB4X37XkKGpiS8jjYZ3xHXn1cAl5PBQfkzYNfnaK9o+PN6rV
0WG2U7SffIyptb7cW1FKPh8fFoha31tXRvV8DIjgfb/QW0b7xEf9uc7uhkQ1
8x+MXVBV
           "]], {}}}}}}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True,
      AxesOrigin -> {0.2, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, PlotLabel -> 
     FormBox["\"Re[\\!\\(\\*SuperscriptBox[\\(P\\), \\(*\\)]\\)(k2)]\"", 
       TraditionalForm], 
     PlotRange -> {{0.2, 4.2}, {-0.034148562614245564`, 0.02416096574244334}},
      PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"POPE\"", "\"Ptot\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.198], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.198], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.198], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.198], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.8345530357646646`*^9, 3.834554515725012*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"like", " ", "plot", " ", "from", " ", "the", " ", "paper"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LTeX", "[", "string_", "]"}], ":=", 
     RowBox[{"Style", "[", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"string", ",", "TeXForm", ",", "HoldForm"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"not", " ", "using", " ", 
       RowBox[{
        RowBox[{"it", " ", "--"}], "--"}], " ", 
       RowBox[{"LTeX", "[", "string_", "]"}]}], ":=", 
      RowBox[{"Style", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"string", ",", "TeXForm", ",", "HoldForm"}], "]"}], "]"}]}], 
     ";"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2max", "=", "40"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BM", "=", "Bs"}], ";", "SetN", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fl", "[", "x_", "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T0", "=", 
     RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RePlotPres", "=", " ", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Ptot", "[", "xk2", "]"}], "]"}], " ", ",", 
          RowBox[{"Apply", "[", 
           RowBox[{"Plus", ",", 
            RowBox[{"Re", "[", 
             RowBox[{"PdisSUB12anaVAL", "[", 
              RowBox[{"xk2", ",", 
               RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "]"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"Apply", "[", 
           RowBox[{"Plus", ",", 
            RowBox[{"Re", "[", 
             RowBox[{"POPE", "[", 
              RowBox[{"xk2", " ", ",", 
               RowBox[{"M2P", "[", "xk2", "]"}], ",", "s0"}], "   ", "]"}], 
             "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"xk2", ",", "0", ",", "6"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", "Blue", "]"}], " ", ",", " ", 
           RowBox[{"{", 
            RowBox[{"Blue", " ", ",", "Dashed"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Lighter", "[", "Blue", "]"}], " ", ",", "Dotted"}], 
            "}"}]}], "   ", "}"}]}], " ", ",", " ", 
        RowBox[{"PlotLabel", "\[Rule]", " ", 
         RowBox[{"Style", "[", " ", 
          RowBox[{
          "\"\<Re[\!\(\*SuperscriptBox[\(P\), \
\(*\)]\)(\!\(\*SuperscriptBox[\(k\), \(2\)]\))] for  \
\!\(\*SubscriptBox[\(B\), \(s\)]\)->\!\(\*SuperscriptBox[\(\[Gamma]\), \(*\)]\
\)\>\"", ",", "16", ",", "Plain"}], "]"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SuperscriptBox[\(k\), \
\(2\)]\)/\!\(\*SuperscriptBox[\(GeV\), \(2\)]\)\>\"", ",", "12", ",", 
             "Bold"}], "]"}], ",", "\"\<\>\""}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<Re[\!\(\*SuperscriptBox[\(P\), \(*\)]\)]\>\"", ",", 
             "\"\<Re[\!\(\*SuperscriptBox[\(P\), \(\(*\)\(hdis\)\)]\)]\>\"", 
             ",", "\"\<Re[\!\(\*SuperscriptBox[\(P\), \
\(\(*\)\(OPE\)\)]\)]\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.8", ",", "0.75"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.02"}], ",", "0.02"}], "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"12", ",", 
           RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", 
           RowBox[{"Thickness", "[", "0.3", "]"}]}], "}"}]}], ",", " ", 
        RowBox[{"AxesStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.002", "]"}]}], ",", 
        RowBox[{"Epilog", "\[Rule]", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"LTeX", "[", "\"\<k_0^2\>\"", "]"}], ",", "16"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"0.2", ",", 
                 RowBox[{"-", "0.008"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"LTeX", "[", "\"\<u_0\>\"", "]"}], ",", "16"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"1.7", ",", 
                 RowBox[{"-", "0.008"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"LTeX", "[", "\"\<k_1^2\>\"", "]"}], ",", "16"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"4.7", ",", 
                 RowBox[{"-", "0.008"}]}], "}"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", 
             RowBox[{"PointSize", "@", "Large"}], ",", 
             RowBox[{"Point", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1.7", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
          "}"}]}]}], "]"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time Used: \>\"", ",", 
      RowBox[{
       RowBox[{"TimeUsed", "[", "]"}], "-", "T0"}], ",", "\"\< secs\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\n"}]}]], "Input",
 CellChangeTimes->{{3.834553094702796*^9, 3.834553095016445*^9}, {
  3.8345545053046827`*^9, 3.834554518172347*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Used: \"\>", "\[InvisibleSpace]", "118.59430200000003`", 
   "\[InvisibleSpace]", "\<\" secs\"\>"}],
  SequenceForm["Time Used: ", 118.59430200000003`, " secs"],
  Editable->False]], "Print",
 CellChangeTimes->{3.834553226122868*^9, 3.834554640023877*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["RePlotPres"], "Input"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtxQtQ0gcAx3ESNZdsLTVLLw297n9h6cpZZ93pD8mpIy0u06au5itqnmJc
iOdj5luDWWgsH2eUha9VKDrTFcP5BFknMPTMYBrpzsy2wi5Td85td/vefe7r
kZh+4qwViUTy/9d/Xz7KucFKzw8k/V+MbaGjljiDx/VR2XTNeuAtEaIrCA40
VxIWyG4fYyBKkplK5OHhxjpPA52KqJ4Iuy+JK6iijDLvJe6D5OtGXSQhgRPD
7/4hMR0Mhv6H44QMeZbKTwstLIh95poiCCU6vEJuP+5OgMba2G3fqgTHrPtD
b58IknFUPbKnFxpZ7eu98Yl4cCTu3e3tP0OR2eAq+yAJnm8Y23a690ExEKW0
ik/GaphD3DbaAJS9llehrufw/Wr7841QwXO9gva3OhVDv3stsPNVqLP3s7tL
pOGZTvp2qE+Fh2x/+Z3iNDg311gXB6uRaDUTlxHEQWFkPkFijsCb25xxuTcd
sfeOpyyf/AWpfncVgWwuNp350/IiRQvfjtacI9U88Mf1K4vNWtzv7/61Qs3D
THjXhrVZLTqCgnkvV3iYclOWl3+iA7XItC/2dAYeUEpq6lt1eHpokppE8MF+
6dAzeEOPQcN3HU/7MjHc6PPeqdSAYLsXXs7UHOQmUP+qlRpweI2WP3sqB75u
DuvuAwZYzduOmK7mQCJ+Z0sjjaFrf9tQGikX/CKFc0D2GEYvh9WUzOaCSGAe
PMsZh2b+GJHck4eyHeyMrugJbFJupqyGFWB3m/xgA28CDFfCK+Z8ATRBa++/
rZrAwucKpbGsAB+dE2cnj05gs0XaQlcV4Lq8/5JjyBMk1xqXxkIL0RSyU8A9
MIktxTYB+1lFGLrwROLtZIT3j35M7aUSsMm74l18jdg9aCtmSktgdz3dw4Zl
hNTjaMyCugThj2ylJqER5z1WNsgdSjFmc6BVSDbBv8lzuK2lFLN1lZ3ziyYM
Cs0dr38rA3mIqW7UT2GPyxexUq4A21mH+10Xp7BreILVcEuAvUaa4qrDNBgU
/UWZVoBoi117VuQ0lu6sRr3yEaLFTVUdMT4NkS6yde6NEMSjhs7s1GeoKxeq
XIoroHF0L/K8YMZNH8OylC/CycmtpNP5ZrhnWUNwTYQpyYffVIvM6KSqhn9q
F+EtbY1PkZvhNtJFvrYgwg66KWXJYgYp6xh9LqkSnNS6E5qLz8E4FWDmflWF
rfX08M+4M8hxkoWas8X4B7F3p98=
       "]], LineBox[CompressedData["
1:eJwBAQP+/CFib1JlAgAAAC8AAAACAAAAEbZBeOPd9z97FK5H4XqUv1toW4GP
4fc//e8q0ApllL9SOxH4CWP4P8Mm5FvWcpG/gph8nyFr+D8N/hziGUSRv7H1
50Y5c/g/XVh7fUYVkb8QsL6VaIP4P/up7DxJt5C/ziRsM8ej+D8drEpp0vWP
v0kOx26E5Pg/Gm5KkI/+jL9A4Xzl/mX5P9o7p8QryIa/+m/V7Itt+T9Bp5Mx
DmeGv7P+LfQYdfk/WdD5YYQFhr8mHN8CM4T5P8TVO/CFPoW/DFdBIGei+T9J
x1fEGqmDv9nMBVvP3vk/GYzIwOtKgL+SW15iXOb5P5p+RThytX+/TOq2aent
+T/QSpXEQ85+v8AHaHgD/fk/+IhUatT4fL+mQsqVNxv6P/QXgerMIXm/YNEi
ncQi+j90TA5NGyJ4vxlge6RRKvo/Zn7eWuwcd7+MfSyzazn6P/qHxLh4AnW/
criO0J9X+j8fnJSpoopwvyxH59csX/o/ehNnY4+wbr/l1T/fuWb6PybfdhUj
Qmy/WPPw7dN1+j+gfzls2S1nvxKCSfVgffo/wLNj/1KLZL/MEKL87YT6PxKC
pJQMymG/Py5TCwiU+j8y+OB+BRpYv/i8qxKVm/o/NSDc1YvnUb+ySwQaIqP6
P+TJwbVZIUe/Jmm1KDyy+j8QjuXqSqQfP+D3DTDJufo/eNFrqHuHQj+ZhmY3
VsH6P7S6WLgd81A/DKQXRnDQ+j+ntRsm+NxgP8YycE391/o/oPV4oUN5ZT9/
wchUit/6PzIJM8HKbWo/OFAhXBfn+j/aL4I+e8tvP/LeeWOk7vo/CngpWO/Y
cj+sbdJqMfb6P6uvqPXDF3Y/Zfwqcr79+j+49H2YA7t5Px6Lg3lLBfs/FDYf
eLLhfT/YGdyA2Az7P9g9OWD9aoE/kqg0iGUU+z/JmZtjbVqEP0s3jY/yG/s/
klBIbrAUiD8ExuWWfyP7P9x0bdwUQI0/vlQ+ngwr+z85VJoglOmSPypwRI3N
K/s/exSuR+F6lD8gGoZX
       "]], LineBox[CompressedData["
1:eJwtlXk01Xkfx68lUybCJWRLyPbEI4ZS+nzJRNqumyWyJstF3C73UqlkaUW2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       "]], 
      LineBox[{{1.0403711425028164`, 0.02}, {1.0404381788374664`, -0.02}}]}, 
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1nk4VPsfB3A7WbIrspS6omwpklvekyQVFbla7Oswc6ZClqQaQpSElESi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       "]]}, 
     {RGBColor[
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       NCache[
        Rational[1, 3], 0.3333333333333333], 1], AbsoluteThickness[1.6], 
      Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVlHk0Vtsbx5GQiExNZKiUypCK8qu+R8VFlCmV+fUeQgiVCrcrSrpK5sqc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       "]]}}, InsetBox[
     TemplateBox[{
      "\"Re[\\!\\(\\*SuperscriptBox[\\(P\\), \\(*\\)]\\)]\"",
       "\"Re[\\!\\(\\*SuperscriptBox[\\(P\\), \\(\\(*\\)\\(hdis\\)\\)]\\)]\"",
       "\"Re[\\!\\(\\*SuperscriptBox[\\(P\\), \\(\\(*\\)\\(OPE\\)\\)]\\)]\""},
      
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[1, 3], 0.3333333333333333], 
                    NCache[
                    Rational[1, 3], 0.3333333333333333], 1], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[1, 3], 0.3333333333333333], 
                    NCache[
                    Rational[1, 3], 0.3333333333333333], 1], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 12, 
          GrayLevel[0.3], 
          Thickness[0.3], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 
                    Rational[2, 3]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.4444444444444444], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 2/3]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 
                    Rational[2, 3]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 
                    Rational[2, 3]], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[1, 3], 
                    Rational[1, 3], 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.2222222222222222, 0.2222222222222222, 
                    0.6666666666666666], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1/3, 1/3, 1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[1, 3], 
                    Rational[1, 3], 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[1, 3], 
                    Rational[1, 3], 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"12", ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.3], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.2], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.3]"],
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                   Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.3]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0.3], Editable -> False, Selectable -> False], 
                 ",", 
                 RowBox[{"Thickness", "[", "0.3`", "]"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.8, 0.75}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SuperscriptBox[\\(k\\), \
\\(2\\)]\\)/\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)\"", 12, Bold, 
       StripOnInput -> False], TraditionalForm], 
     FormBox["\"\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   AxesStyle->Thickness[0.002],
   DisplayFunction->Identity,
   Epilog->{{
      InsetBox[
       BoxData[
        FormBox[
         StyleBox[
          StyleBox[
           TagBox[
            SubsuperscriptBox["k", "0", "2"], HoldForm], StripOnInput -> 
           False], 16, StripOnInput -> False], TraditionalForm]], {
       0.2, -0.008}], 
      InsetBox[
       BoxData[
        FormBox[
         StyleBox[
          StyleBox[
           TagBox[
            SubscriptBox["u", "0"], HoldForm], StripOnInput -> False], 16, 
          StripOnInput -> False], TraditionalForm]], {1.7, -0.008}], 
      InsetBox[
       BoxData[
        FormBox[
         StyleBox[
          StyleBox[
           TagBox[
            SubsuperscriptBox["k", "1", "2"], HoldForm], StripOnInput -> 
           False], 16, StripOnInput -> False], TraditionalForm]], {
       4.7, -0.008}]}, {
      GrayLevel[0], 
      PointSize[Large], 
      PointBox[{{0, 0}, {1.7, 0}, {5, 0}}]}},
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->{12, 
     GrayLevel[0.3], 
     Thickness[0.3]},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     StyleBox[
     "\"Re[\\!\\(\\*SuperscriptBox[\\(P\\), \
\\(*\\)]\\)(\\!\\(\\*SuperscriptBox[\\(k\\), \\(2\\)]\\))] for  \
\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\)->\\!\\(\\*SuperscriptBox[\\(\
\[Gamma]\\), \\(*\\)]\\)\"", 16, Plain, StripOnInput -> False], 
     TraditionalForm],
   PlotRange->{{0., 5.99999987755102}, {-0.02, 0.02}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 
          Rational[2, 3]]], 
        Line[CompressedData["
1:eJwtxQtQ0gcAx3ESNZdsLTVLLw297n9h6cpZZ93pD8mpIy0u06au5itqnmJc
iOdj5luDWWgsH2eUha9VKDrTFcP5BFknMPTMYBrpzsy2wi5Td85td/vefe7r
kZh+4qwViUTy/9d/Xz7KucFKzw8k/V+MbaGjljiDx/VR2XTNeuAtEaIrCA40
VxIWyG4fYyBKkplK5OHhxjpPA52KqJ4Iuy+JK6iijDLvJe6D5OtGXSQhgRPD
7/4hMR0Mhv6H44QMeZbKTwstLIh95poiCCU6vEJuP+5OgMba2G3fqgTHrPtD
b58IknFUPbKnFxpZ7eu98Yl4cCTu3e3tP0OR2eAq+yAJnm8Y23a690ExEKW0
ik/GaphD3DbaAJS9llehrufw/Wr7841QwXO9gva3OhVDv3stsPNVqLP3s7tL
pOGZTvp2qE+Fh2x/+Z3iNDg311gXB6uRaDUTlxHEQWFkPkFijsCb25xxuTcd
sfeOpyyf/AWpfncVgWwuNp350/IiRQvfjtacI9U88Mf1K4vNWtzv7/61Qs3D
THjXhrVZLTqCgnkvV3iYclOWl3+iA7XItC/2dAYeUEpq6lt1eHpokppE8MF+
6dAzeEOPQcN3HU/7MjHc6PPeqdSAYLsXXs7UHOQmUP+qlRpweI2WP3sqB75u
DuvuAwZYzduOmK7mQCJ+Z0sjjaFrf9tQGikX/CKFc0D2GEYvh9WUzOaCSGAe
PMsZh2b+GJHck4eyHeyMrugJbFJupqyGFWB3m/xgA28CDFfCK+Z8ATRBa++/
rZrAwucKpbGsAB+dE2cnj05gs0XaQlcV4Lq8/5JjyBMk1xqXxkIL0RSyU8A9
MIktxTYB+1lFGLrwROLtZIT3j35M7aUSsMm74l18jdg9aCtmSktgdz3dw4Zl
hNTjaMyCugThj2ylJqER5z1WNsgdSjFmc6BVSDbBv8lzuK2lFLN1lZ3ziyYM
Cs0dr38rA3mIqW7UT2GPyxexUq4A21mH+10Xp7BreILVcEuAvUaa4qrDNBgU
/UWZVoBoi117VuQ0lu6sRr3yEaLFTVUdMT4NkS6yde6NEMSjhs7s1GeoKxeq
XIoroHF0L/K8YMZNH8OylC/CycmtpNP5ZrhnWUNwTYQpyYffVIvM6KSqhn9q
F+EtbY1PkZvhNtJFvrYgwg66KWXJYgYp6xh9LqkSnNS6E5qLz8E4FWDmflWF
rfX08M+4M8hxkoWas8X4B7F3p98=
         "]], 
        Line[CompressedData["
1:eJwBAQP+/CFib1JlAgAAAC8AAAACAAAAEbZBeOPd9z97FK5H4XqUv1toW4GP
4fc//e8q0ApllL9SOxH4CWP4P8Mm5FvWcpG/gph8nyFr+D8N/hziGUSRv7H1
50Y5c/g/XVh7fUYVkb8QsL6VaIP4P/up7DxJt5C/ziRsM8ej+D8drEpp0vWP
v0kOx26E5Pg/Gm5KkI/+jL9A4Xzl/mX5P9o7p8QryIa/+m/V7Itt+T9Bp5Mx
DmeGv7P+LfQYdfk/WdD5YYQFhr8mHN8CM4T5P8TVO/CFPoW/DFdBIGei+T9J
x1fEGqmDv9nMBVvP3vk/GYzIwOtKgL+SW15iXOb5P5p+RThytX+/TOq2aent
+T/QSpXEQ85+v8AHaHgD/fk/+IhUatT4fL+mQsqVNxv6P/QXgerMIXm/YNEi
ncQi+j90TA5NGyJ4vxlge6RRKvo/Zn7eWuwcd7+MfSyzazn6P/qHxLh4AnW/
criO0J9X+j8fnJSpoopwvyxH59csX/o/ehNnY4+wbr/l1T/fuWb6PybfdhUj
Qmy/WPPw7dN1+j+gfzls2S1nvxKCSfVgffo/wLNj/1KLZL/MEKL87YT6PxKC
pJQMymG/Py5TCwiU+j8y+OB+BRpYv/i8qxKVm/o/NSDc1YvnUb+ySwQaIqP6
P+TJwbVZIUe/Jmm1KDyy+j8QjuXqSqQfP+D3DTDJufo/eNFrqHuHQj+ZhmY3
VsH6P7S6WLgd81A/DKQXRnDQ+j+ntRsm+NxgP8YycE391/o/oPV4oUN5ZT9/
wchUit/6PzIJM8HKbWo/OFAhXBfn+j/aL4I+e8tvP/LeeWOk7vo/CngpWO/Y
cj+sbdJqMfb6P6uvqPXDF3Y/Zfwqcr79+j+49H2YA7t5Px6Lg3lLBfs/FDYf
eLLhfT/YGdyA2Az7P9g9OWD9aoE/kqg0iGUU+z/JmZtjbVqEP0s3jY/yG/s/
klBIbrAUiD8ExuWWfyP7P9x0bdwUQI0/vlQ+ngwr+z85VJoglOmSPypwRI3N
K/s/exSuR+F6lD8gGoZX
         "]], 
        Line[CompressedData["
1:eJwtlXk01Xkfx68lUybCJWRLyPbEI4ZS+nzJRNqumyWyJstF3C73UqlkaUW2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         "]], 
        Line[{{1.0403711425028164`, 0.02}, {1.0404381788374664`, -0.02}}]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Line[CompressedData["
1:eJwV1nk4VPsfB3A7WbIrspS6omwpklvekyQVFbla7Oswc6ZClqQaQpSElESi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         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[
          Rational[1, 3], 
          Rational[1, 3], 1], 
         Dashing[{0, Small}]], 
        Line[CompressedData["
1:eJwVlHk0Vtsbx5GQiExNZKiUypCK8qu+R8VFlCmV+fUeQgiVCrcrSrpK5sqc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         "]]}}}, {
     DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*SuperscriptBox[\(k\), \(2\)]\)/\!\(\*SuperscriptBox[\(GeV\), \
\(2\)]\)", 12, Bold], ""}, AxesOrigin -> {0., 0.}, AxesStyle -> 
      Thickness[0.002], DisplayFunction :> Identity, Epilog -> {{
         Inset[
          Style[
           Style[
            HoldForm[Subscript[$CellContext`k, 0]^2]], 16], {0.2, -0.008}], 
         Inset[
          Style[
           Style[
            HoldForm[
             Subscript[$CellContext`u, 0]]], 16], {1.7, -0.008}], 
         Inset[
          Style[
           Style[
            HoldForm[Subscript[$CellContext`k, 1]^2]], 16], {4.7, -0.008}]}, {
        
         GrayLevel[0], 
         PointSize[Large], 
         Point[{{0, 0}, {1.7, 0}, {5, 0}}]}}, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {12, 
        GrayLevel[0.3], 
        Thickness[0.3]}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> 
      Style["Re[\!\(\*SuperscriptBox[\(P\), \(*\)]\)(\!\(\*SuperscriptBox[\(k\
\), \(2\)]\))] for  \!\(\*SubscriptBox[\(B\), \(s\)]\)->\!\(\*SuperscriptBox[\
\(\[Gamma]\), \(*\)]\)", 16, Plain], 
      PlotRange -> {{0., 5.99999987755102}, {-0.02, 0.02}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 
          Rational[2, 3]]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[
          Rational[1, 3], 
          Rational[1, 3], 1], 
         Dashing[{0, Small}]]}, {
       "Re[\!\(\*SuperscriptBox[\(P\), \(*\)]\)]", 
        "Re[\!\(\*SuperscriptBox[\(P\), \(\(*\)\(hdis\)\)]\)]", 
        "Re[\!\(\*SuperscriptBox[\(P\), \(\(*\)\(OPE\)\)]\)]"}, LegendMarkers -> 
       None, LabelStyle -> {12, 
         GrayLevel[0.3], 
         Thickness[0.3]}, LegendLayout -> "Column"]], {0.8, 0.75}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.8345532263687153`*^9, 3.83455464040027*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1345, 820},
WindowMargins->{{Automatic, -89}, {-111, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 623, 18, 125, "Section"],
Cell[CellGroupData[{
Cell[1228, 44, 378, 9, 54, "Subsection"],
Cell[CellGroupData[{
Cell[1631, 57, 22294, 619, 2283, "Input"],
Cell[23928, 678, 223, 3, 26, "Print"],
Cell[24154, 683, 1581, 44, 72, "Output"]
}, Open  ]],
Cell[25750, 730, 87, 1, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25874, 736, 722, 16, 43, "Subsection"],
Cell[CellGroupData[{
Cell[26621, 756, 391, 8, 43, "Subsubsection"],
Cell[27015, 766, 11322, 319, 937, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[38374, 1090, 293, 6, 34, "Subsubsection"],
Cell[38670, 1098, 67, 1, 43, "Input"],
Cell[38740, 1101, 82, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[38847, 1107, 615, 16, 97, "Input"],
Cell[39465, 1125, 481, 11, 43, "Output"],
Cell[39949, 1138, 362, 7, 32, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40348, 1150, 930, 25, 123, "Input"],
Cell[41281, 1177, 15636, 269, 371, "Output"],
Cell[56920, 1448, 313, 7, 32, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57270, 1460, 889, 24, 123, "Input"],
Cell[58162, 1486, 15995, 276, 87, "Output"],
Cell[74160, 1764, 334, 7, 87, "Print"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74555, 1778, 835, 19, 85, "Subsection"],
Cell[CellGroupData[{
Cell[75415, 1801, 373, 8, 43, "Subsubsection"],
Cell[75791, 1811, 115870, 2897, 8077, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[191698, 4713, 461, 8, 34, "Subsubsection"],
Cell[CellGroupData[{
Cell[192184, 4725, 4380, 101, 360, "Input"],
Cell[196567, 4828, 306, 6, 32, "Print"],
Cell[196876, 4836, 2130, 64, 150, "Output"]
}, Open  ]],
Cell[199021, 4903, 3007, 81, 333, "Input"],
Cell[CellGroupData[{
Cell[202053, 4988, 324, 8, 45, "Input"],
Cell[202380, 4998, 1199, 24, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203616, 5027, 282, 8, 45, "Input"],
Cell[203901, 5037, 814, 17, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204752, 5059, 276, 7, 45, "Input"],
Cell[205031, 5068, 829, 17, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205897, 5090, 447, 11, 45, "Input"],
Cell[206347, 5103, 764, 17, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207148, 5125, 401, 10, 45, "Input"],
Cell[207552, 5137, 861, 20, 43, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[208462, 5163, 296, 4, 34, "Subsubsection"],
Cell[CellGroupData[{
Cell[208783, 5171, 1623, 43, 228, "Input"],
Cell[210409, 5216, 383, 7, 32, "Print"],
Cell[210795, 5225, 17552, 380, 373, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228384, 5610, 1613, 42, 228, "Input"],
Cell[230000, 5654, 311, 6, 32, "Print"],
Cell[230314, 5662, 29290, 567, 373, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259641, 6234, 6379, 162, 546, "Input"],
Cell[266023, 6398, 309, 6, 32, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266369, 6409, 36, 0, 43, "Input"],
Cell[266408, 6411, 51738, 1002, 367, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/DISP-DENSITIES/bF.m <==
{(mb^6*mB*Nc*Qb*u)/(2*Pi^2*s*(-s + u)^3), 
 -(mb^5*Nc*Qb*u)/(4*Pi^2*(-s + u)^3), 
 (mb^3*Nc*Qb*u*(5*mb^2*s + 8*s^2 + 7*mb^2*u - 8*s*u))/(4*Pi^2*(-s + u)^4), 
 (mb^2*mB*Nc*Qb*(-s^2 - 2*mb^2*u + s*u))/(4*Pi^2*(-s + u)^3), 
 -(mb^2*Nc*Qb*(-2*mb^2*mB^2*s^3 + mB^2*s^4 - 2*mb^4*mB^2*s*u + 
     2*mb^2*mB^2*s^2*u + 2*mb^2*s^3*u - 2*mB^2*s^3*u - s^4*u - 
     4*mb^4*mB^2*u^2 + 6*mb^4*s*u^2 - 2*mb^2*s^2*u^2 + mB^2*s^2*u^2 + 
     2*s^3*u^2 - s^2*u^3))/(4*mB*Pi^2*s*(-s + u)^4)}


==> anc/DISP-DENSITIES/qF.m <==
{-(mb^4*mB*Nc*Qb*u*(mb^2 - s + u))/(2*Pi^2*s*(-s + u)^3), 
 (mb^5*Nc*Qb*u)/(4*Pi^2*(-s + u)^3), 
 -(mb^3*Nc*Qb*u*((5*mb^2 - 4*s)*s + 7*mb^2*u + 4*u^2))/(4*Pi^2*(-s + u)^4), 
 (mb^2*mB*Nc*Qb*u*(2*mb^2 - s + u))/(4*Pi^2*(-s + u)^3), 
 -(mb^2*Nc*Qb*(2*mb^4*mB^2*s*u - 2*mb^2*mB^2*s^2*u + mB^2*s^3*u + 
     4*mb^4*mB^2*u^2 - 6*mb^4*s*u^2 - 2*mb^2*mB^2*s*u^2 + 6*mb^2*s^2*u^2 - 
     2*mB^2*s^2*u^2 - s^3*u^2 + 4*mb^2*mB^2*u^3 - 6*mb^2*s*u^3 + mB^2*s*u^3 + 
     2*s^2*u^3 - s*u^4))/(4*mB*Pi^2*s*(-s + u)^4)}


==> anc/DISP-DENSITIES/qqaxion_new.m <==
{(-2*mb*Qb*qq)/(E^(mb^2/M2)*mB), ((k2 - mb^2)*Qb*qq)/(E^(mb^2/M2)*k2), 
 ((k2 - mb^2)*Qb*qq)/(E^(mb^2/M2)*k2), ((k2 - mb^2)*mB*Qb*qq)/
  (E^(mb^2/M2)*k2*mb), -(((k2 + mb^2)^2*mB*Qb*qq)/(E^(mb^2/M2)*k2*mb^3))}


==> anc/DISP-DENSITIES/rhoaxion_new.m <==
(* ::Package:: *)

{ mB^2/s (k2*mb^4*Nc*Qb*((k2 + mb^2 - s)*Log[(k2*mb^2)/((k2 + mb^2 - s)*s)] - 
    mb^2*Log[k2*(-mb^(-2) + s^(-1)) + s/mb^2]))/(2*mB*Pi^2*(k2 - s)^3), 
 -(mb*Nc*Qb*((k2 - s)^2*(mb^2 - s) + 
     k2*mb^4*Log[(k2*mb^2)/((k2 + mb^2 - s)*s)] - 
     k2*mb^4*Log[k2*(-mb^(-2) + s^(-1)) + s/mb^2]))/(4*Pi^2*(k2 - s)^3), 
 (mb*Nc*Qb*((k2 - s)^2*(5*k2 - s)*(-mb^2 + s) + 
    k2*mb^2*(4*k2^2 + 7*k2*mb^2 + (5*mb^2 - 4*s)*s)*
     Log[(k2*mb^2)/((k2 + mb^2 - s)*s)] - 
    k2*mb^2*(7*k2*mb^2 - 8*k2*s + 5*mb^2*s + 8*s^2)*
     Log[k2*(-mb^(-2) + s^(-1)) + s/mb^2]))/(4*Pi^2*(k2 - s)^4), 
 -(mb^2*mB*Nc*Qb*(k2*(k2 + 2*mb^2 - s)*Log[(k2*mb^2)/((k2 + mb^2 - s)*s)] - 
     (2*k2*mb^2 - k2*s + s^2)*Log[k2*(-mb^(-2) + s^(-1)) + s/mb^2]))/
  (4*Pi^2*(k2 - s)^3), (mb^2*mB*Nc*Qb*(2*k2*(k2 - s)^2*(-mb^2 + s) + 
    k2*s*(k2^2 + 2*mb^4 + 2*k2*(mb^2 - s) - 2*mb^2*s + s^2)*
     Log[(k2*mb^2)/((k2 + mb^2 - s)*s)] + 
    s*(k2^2*s + s^2*(-2*mb^2 + s) - 2*k2*(mb^4 - mb^2*s + s^2))*
     Log[k2*(-mb^(-2) + s^(-1)) + s/mb^2]))/(4*Pi^2*s^2*(-k2 + s)^3)}


==> anc/DISP-DENSITIES/rhods12.m <==
{{(mb^4*mB*Nc*Qb*((2*k02*k12^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k02*k12*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (4*k12^2*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (4*k02*k12^3*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (2*k12^4*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (2*k12^2*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (4*k02*k12^2*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       s*(k12 - u)) + (2*k12^3*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (2*k12*k2^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (k02*k12^2*mb^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (2*k02*k12*k2*mb^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (k12^2*k2*mb^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (k02*k2^2*mb^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (2*k12*k2^2*mb^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (k2^3*mb^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) - 
     (2*k02^2*k12^3*k2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12^2*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^3*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12^2*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*k2*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12*k2^2*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^2*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k2^4*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^3*k2*mb^2)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*
       (s - u)) + (4*k02^2*k12^2*k2^2*mb^2)/((k02 - s)^2*(k2 - s)^2*s*
       (-k12 + s)^3*(s - u)) + (2*k02*k12^3*k2^2*mb^2)/
      ((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*
       (s - u)) - (4*k02*k12^2*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*s*
       (-k12 + s)^3*(s - u)) + (2*k02*k12*k2^4*mb^2)/
      ((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^2*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^3*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k12^2*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (8*k02^2*k12*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12^2*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^3*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k2^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k12*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k2^4*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k12^3*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k02*k12^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (12*k02*k12*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k12^2*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k02*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (12*k12*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(-k12 + u)) + 
     (2*k12^3*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(-k12 + u)) + 
     (2*k12*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(-k12 + u)) + 
     (2*k02*k12^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (2*k02*k12^2*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (4*k12^3*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (2*k02*k12^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (2*k02*k12*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (-k12 + u)) + (4*k12^2*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       s*(-k12 + u)) - (2*k2*(k2 + mb^2 - s)*Log[(k2 - u)/(s - u)])/
      ((k2 - s)^3*s) + (2*k02*(k12 - k2)^2*(k02 + mb^2 - s)*Log[-k02 + u])/
      ((k02 - k12)^2*(k02 - s)^3*s) - (4*k02^2*k12^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (8*k02*k12^5*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (8*k02^2*k12^3*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (16*k02*k12^4*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (8*k12^5*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02^2*k12^2*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (8*k02*k12^3*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (20*k12^4*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (16*k12^3*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k12^2*k2^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02*k12^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k02^2*k12^2*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02*k12^3*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k12^4*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k02^2*k12*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (4*k02*k12^2*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k12^3*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k02^2*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02*k12*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k12^2*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02*k2^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (4*k02^2*k12^5*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (6*k02*k12^6*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (10*k02^2*k12^4*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) + (12*k02*k12^5*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + (6*k12^6*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (8*k02^2*k12^3*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (4*k02*k12^4*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (16*k12^5*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) - (2*k02^2*k12^2*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (4*k02*k12^3*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (14*k12^4*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) + (2*k02*k12^2*k2^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (4*k12^3*k2^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (6*k02^2*k12^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (8*k02*k12^5*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (16*k02^2*k12^3*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) + (16*k02*k12^4*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (8*k12^5*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) + (14*k02^2*k12^2*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (4*k02*k12^3*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (22*k12^4*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (4*k02^2*k12*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (8*k02*k12^2*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (20*k12^3*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) + (4*k02*k12*k2^4*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (6*k12^2*k2^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (2*k02*k12^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02^2*k12^2*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (4*k02*k12^3*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (2*k12^4*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02^2*k12*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (4*k02*k12^2*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k12^3*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k02^2*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k02*k12*k2^3*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k12^2*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (2*k02*k2^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (2*k02*k12^2*k2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (4*k02*k12*k2^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (2*k12^2*k2^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + (2*k02*k2^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + (4*k12*k2^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (2*k2^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (2*k02*k12^2*k2^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) + (4*k02*k12*k2^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) + (2*k12^2*k2^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) - (2*k02*k2^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) - (4*k12*k2^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) + (2*k2^5*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) - 
     (2*k02*k12^2*k2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*
       s) + (4*k02*k12*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^3*s) + (2*k12^2*k2^2*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) - (2*k02*k2^3*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) - (4*k12*k2^3*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) + (2*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) + (2*k02^3*k12^4*k2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^3*k12^3*k2^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k12^2*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^4*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12^3*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^2*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^3*k12^3*k2*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^2*k12^4*k2*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (18*k02^3*k12^2*k2^2*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k12^3*k2^2*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02*k12^4*k2^2*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^3*k12*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^2*k12^2*k2^3*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02*k12^3*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k02^3*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12*k2^4*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (10*k02*k12^2*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (2*k02^2*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12*k2^5*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^3*k12^3*k2^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3) + 
     (2*k02^2*k12^4*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3) + (2*k02^2*k12^2*k2^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3) + 
     (6*k02^3*k12^2*k2^3*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3) + (4*k02^2*k12^3*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3) + 
     (2*k02*k12^4*k2^3*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3) + (4*k02^2*k12*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3) + 
     (2*k02*k12^2*k2^5*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3) + (4*k02^3*k12^3*k2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k12^2*k2^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02^2*k12^2*k2^3*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02*k12^2*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^2*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k12^2*k2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k12^3*k2*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^3*k12*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k02^2*k12^2*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k12^3*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^3*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k12*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (30*k02*k12^2*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (4*k02^3*k12^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k02^2*k12^4*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k12^2*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k02^2*k12^3*k2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^3*k12*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (22*k02^2*k12^2*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k12^3*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k12^4*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k12*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (18*k02*k12^2*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k12^2*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k12*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k12^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12^3*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02*k12^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^3*k12*k2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^2*k12^2*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12^3*k2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k12^4*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (20*k02^2*k12*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (10*k02*k12^2*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02*k12*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k12*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^3*k12^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k12^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02*k12^4*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02^3*k12*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k12^2*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02*k12^3*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k12^4*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k02^3*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k12*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (10*k02*k12^2*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (8*k12^3*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (12*k02^2*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (18*k12^2*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (12*k02*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (4*k12*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (4*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (16*k02^2*k12^2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k02*k12^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (32*k02^2*k12*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (16*k02*k12^2*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k12^3*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k02^2*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02*k12*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k12*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (16*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (10*k02^2*k12^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (20*k02^2*k12*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k02*k12^2*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (8*k12^3*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (10*k02^2*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k12^2*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k12*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (10*k2^4*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k12^2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k02*k12*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k12^2*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k12*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02*k12^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k12*k2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k12^2*k2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k02*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (12*k12*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k12^4*k2^2*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3) + (2*k02^3*k12^2*k2^4*Log[-s + u])/
      ((k12 - s)^4*s*(-k02 + s)^3*(-k2 + s)^3) + 
     (4*k02^2*k12^3*k2^4*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3) + (2*k02^3*k12^4*k2*mb^2*Log[-s + u])/
      ((k12 - s)^4*s*(-k02 + s)^3*(-k2 + s)^3) + 
     (4*k02^3*k12*k2^4*mb^2*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3) + (8*k02^2*k12^2*k2^4*mb^2*Log[-s + u])/
      ((k12 - s)^4*s*(-k02 + s)^3*(-k2 + s)^3) + 
     (4*k02*k12^3*k2^4*mb^2*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3)))/(4*Pi^2), 
  (mb^6*mB*Nc*Qb*((2*k02*k12^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (2*k02*k12*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) + (4*k12^2*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*
       (k12 - u)) - (k02*k12^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (2*k02*k12*k2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (k12^2*k2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) - 
     (k02*k2^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) - 
     (2*k12*k2^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     k2^3/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (2*k02^2*k12^2*k2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^2*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k2^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*k2)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12^2*k2^2)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*k2^2)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^3)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2^3)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^4)/((k02 - s)^2*(k2 - s)^2*s*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (8*k02^2*k12*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k12^3*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k12*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k02*k12^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (12*k02*k12*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k12^2*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k02*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (12*k12*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (2*k12^3*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (2*k12*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*s*(-k12 + u)) + 
     (2*k2*Log[(k2 - u)/(s - u)])/((k2 - s)^3*s) - 
     (2*k02*(k12 - k2)^2*Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^3*s) - 
     (2*k02*k12^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02^2*k12^2*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (4*k02*k12^3*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (2*k12^4*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02^2*k12*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (4*k02*k12^2*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (4*k12^3*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (2*k02^2*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k02*k12*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k12^2*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (2*k02*k2^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (6*k02^2*k12^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) + (8*k02*k12^5*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) + (16*k02^2*k12^3*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) - 
     (16*k02*k12^4*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) - (8*k12^5*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (14*k02^2*k12^2*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (4*k02*k12^3*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) + (22*k12^4*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) + (4*k02^2*k12*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (8*k02*k12^2*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) - (20*k12^3*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4*s) - (4*k02*k12*k2^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*s) + 
     (6*k12^2*k2^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4*
       s) + (2*k02*k12^2*k2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*
       s) + (2*k02*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) + 
     (4*k12*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3*s) - 
     (8*k02^3*k12^3*k2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^2*k12^4*k2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (18*k02^3*k12^2*k2^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^2*k12^3*k2^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k02*k12^4*k2^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (12*k02^3*k12*k2^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02^2*k12^2*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (10*k02*k12^2*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^2*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02*k12*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12*k2^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*s*(-k2 + s)^3) + 
     (2*k12^2*k2^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*s*(-k2 + s)^3) + 
     (2*k2^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*s*(-k2 + s)^3) + 
     (2*k02^3*k12^4*k2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3) + 
     (4*k02^3*k12*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3) + 
     (8*k02^2*k12^2*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3) + (4*k02*k12^3*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       s*(-k2 + s)^3) - (6*k02^3*k12^2*k2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k12^3*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^3*k12*k2^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02^2*k12^2*k2^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k12^3*k2^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k02^3*k2^3*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k12*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (30*k02*k12^2*k2^3*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (24*k02*k12*k2^4*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k02*k2^5*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k02^3*k12^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k02^2*k12^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (2*k02*k12^4*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^3*k12*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^2*k12^2*k2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k12^4*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (20*k02^2*k12*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (10*k02*k12^2*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (12*k02^2*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k12*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (16*k02^2*k12^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (8*k02*k12^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (32*k02^2*k12*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k02*k12^2*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (8*k12^3*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (16*k02^2*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k12*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (16*k2^4*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k12^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02*k12*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k12^2*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k12*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k12^2*k2^3*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3) + (4*k02^2*k12^3*k2^3*Log[-s + u])/
      ((k12 - s)^4*s*(-k02 + s)^3*(-k2 + s)^3) + 
     (2*k02*k12^4*k2^3*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3) + (4*k02^2*k12*k2^5*Log[-s + u])/
      ((k12 - s)^4*s*(-k02 + s)^3*(-k2 + s)^3) + 
     (2*k02*k12^2*k2^5*Log[-s + u])/((k12 - s)^4*s*(-k02 + s)^3*
       (-k2 + s)^3)))/(4*Pi^2)}, 
 {(mb^5*Nc*Qb*((2*k02*k12^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(k12 - u)) - 
     (4*k02*k12^2*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(k12 - u)) - 
     (2*k12^3*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(k12 - u)) + 
     (2*k02*k12*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(k12 - u)) + 
     (4*k12^2*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(k12 - u)) - 
     (2*k12*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*(k12 - u)) - 
     (k02*k12^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (2*k02*k12*k2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (k12^2*k2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) - 
     (k02*k2^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) - 
     (2*k12*k2^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (k2^3*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) + 
     (2*k02^2*k12^3*k2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12^2*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12^2*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^2*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (8*k02^2*k12*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k12^3*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k12*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k02*k12^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (12*k02*k12*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k02*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (12*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k2*Log[(k2 - u)/(s - u)])/(k2 - s)^3 - 
     (2*k02*(k12 - k2)^2*Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^3) - 
     (6*k02^2*k12^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (8*k02*k12^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (4*k02^2*k12*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (8*k12^3*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (4*k02*k12*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (6*k12^2*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (2*k02*k12^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (2*k02^2*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (2*k12^2*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (2*k02*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (2*k02*k12^2*k2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (4*k02*k12*k2^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k12^2*k2^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k02*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (4*k12*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k2^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k02^3*k12^4*k2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k12^2*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12^3*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^4*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^3*k12*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^2*k12^2*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12^3*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^2*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02^3*k12^3*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^2*k12^4*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (18*k02^3*k12^2*k2^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^2*k12^3*k2^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02*k12^4*k2^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^3*k12*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k02^2*k12^2*k2^3*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (10*k02*k12^2*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02^2*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k02*k12*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k12^2*k2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k12^3*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^3*k12*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02^2*k12^2*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k12^3*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k02^3*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k12*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (30*k02*k12^2*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02*k12*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^3*k12^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k02^2*k12^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (2*k02*k12^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^3*k12*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^2*k12^2*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k12^4*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (20*k02^2*k12*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (10*k02*k12^2*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (12*k02^2*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k2^4*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k12*k2^4*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k2^5*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (16*k02^2*k12^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (8*k02*k12^3*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (32*k02^2*k12*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k02*k12^2*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (8*k12^3*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (16*k02^2*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k12*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (16*k2^4*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k12^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02*k12*k2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k12^2*k2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k12*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k2^3*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3)))/
   (8*Pi^2), (mb^5*Nc*Qb*((-2*k02*k12^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (4*k02*k12^2*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k12^3*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k02*k12*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (4*k12^2*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k12*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k02*k12^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (2*k02*k12*k2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (k12^2*k2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (k02*k2^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (2*k12*k2^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (k2^3*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^2) - 
     (2*k02^2*k12^3*k2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12^2*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^3*k2^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12^2*k2^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (8*k02^2*k12*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12^2*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^3*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k12*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k02*k12^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (12*k02*k12*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k02*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (12*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k2*Log[(k2 - u)/(s - u)])/(k2 - s)^3 + 
     (2*k02*(k12 - k2)^2*Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^3) + 
     (6*k02^2*k12^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (8*k02*k12^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (4*k02^2*k12*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (8*k12^3*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (4*k02*k12*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (6*k12^2*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (2*k02*k12^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (2*k02^2*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (2*k12^2*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) + 
     (2*k02*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - s)^4) - 
     (2*k02*k12^2*k2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (4*k02*k12*k2^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k12^2*k2^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k02*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (4*k12*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k2^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k02^3*k12^4*k2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k12^2*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12^3*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02*k12^4*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^3*k12*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02^2*k12^2*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02*k12^2*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^3*k12^3*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^2*k12^4*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (18*k02^3*k12^2*k2^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k12^3*k2^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02*k12^4*k2^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^3*k12*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k02^2*k12^2*k2^3*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12^3*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^3*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (10*k02*k12^2*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02^2*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k02*k12*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^3*k12^2*k2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k12^3*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^3*k12*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02^2*k12^2*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02*k12^3*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k02^3*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k12*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (30*k02*k12^2*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k12^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (4*k02^2*k12^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k02*k12^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^3*k12*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^2*k12^2*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12^3*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k12^4*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (20*k02^2*k12*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (10*k02*k12^2*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (12*k02^2*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02*k12*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02*k2^4*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k12*k2^4*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k2^5*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k02^2*k12^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (8*k02*k12^3*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (32*k02^2*k12*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (16*k02*k12^2*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (8*k12^3*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (16*k02^2*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02*k12*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k12*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (16*k2^4*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k12^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k12^2*k2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k12*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k2^3*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3)))/
   (8*Pi^2)}, 
 {(mb^3*Nc*Qb*((16*k02*k12^4*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (8*k12^5*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (8*k12^3*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (28*k02*k12^3*k2*mb^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (14*k12^4*k2*mb^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (14*k12^2*k2^3*mb^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (20*k02*k12^2*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (10*k12^3*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (10*k12*k2^3*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (8*k02*k12^3*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (8*k02*k12*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (16*k12^2*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (16*k02*k12*k2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^3) + (8*k12^2*k2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^3) + (8*k2^3*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^3) + (19*k02^2*k12^3*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (38*k02^2*k12^2*k2^2*mb^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (19*k02*k12^3*k2^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (19*k02^2*k12*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (38*k02*k12^2*k2^3*mb^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (19*k02*k12*k2^4*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (8*k02^2*k12^3*k2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (16*k02^2*k12^2*k2^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02*k12^3*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (16*k02*k12^2*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (8*k02*k12*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (7*k02^2*k12^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (19*k02^2*k12^2*k2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (17*k02^2*k12*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (5*k02*k12^2*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (7*k12^3*k2^2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (5*k02^2*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (10*k02*k12*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (14*k12^2*k2^3*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (5*k02*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (7*k12*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02^2*k12^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k12^2*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12^3*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02^2*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02*k12*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k12^2*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k2^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12*k2^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (17*k02^2*k12^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (5*k02*k12^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (34*k02^2*k12*k2*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (10*k02*k12^2*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (5*k12^3*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (17*k02^2*k2^2*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (5*k02*k12*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (7*k12^2*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (29*k12*k2^3*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (17*k2^4*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k12^3*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02^2*k12*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02*k12^2*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k12^3*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k12*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12^2*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12*k2^3*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k2^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (29*k02*k12^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (58*k02*k12*k2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (29*k12^2*k2*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (29*k02*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (58*k12*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (29*k2^3*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02*k12^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (16*k02*k12*k2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12^2*k2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02*k2^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k12*k2^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k2^3*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (28*k02^3*k12^3*k2^3*mb^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (14*k02^2*k12^4*k2^3*mb^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (14*k02^2*k12^2*k2^5*mb^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02^3*k12^3*k2^3*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02^2*k12^4*k2^3*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02^2*k12^2*k2^5*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (86*k02^3*k12^2*k2^3*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (48*k02^2*k12^3*k2^3*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (10*k02*k12^4*k2^3*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02^2*k12*k2^5*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (10*k02*k12^2*k2^5*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (32*k02^3*k12^4*k2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^3*k12*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (32*k02^2*k12^2*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (64*k02*k12^3*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (124*k02^3*k12^3*k2*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (72*k02^2*k12^4*k2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (144*k02^3*k12*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (82*k02^2*k12^2*k2^3*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (20*k02*k12^3*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (176*k02*k12^2*k2^4*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (10*k02^2*k2^5*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^3*k12^3*k2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02^2*k12^3*k2^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02*k12^4*k2^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k12^4*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k02^3*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (16*k02^2*k12*k2^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02*k12^2*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k12^2*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (86*k02^3*k12^2*k2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (442*k02^2*k12^2*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (228*k02*k12^3*k2^2*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (14*k12^4*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (30*k02^3*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (288*k02*k12*k2^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (28*k12*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (48*k02^3*k12*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (96*k02^2*k12^2*k2^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02*k12^3*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k12^3*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (32*k02*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k12*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k02^2*k12^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (88*k02^3*k12*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (20*k02*k12^3*k2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k12^4*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (156*k02^2*k12*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (50*k02*k12^2*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (126*k12^2*k2^3*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (60*k02*k2^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (44*k2^5*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02^3*k12^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (64*k02^2*k12^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02*k12^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02^3*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (72*k02^2*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (144*k02*k12*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (96*k12^2*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (122*k02^2*k12^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (40*k02*k12^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (122*k02^2*k2^2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (40*k02*k12*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (204*k12*k2^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (128*k02^2*k12*k2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (96*k02*k12^2*k2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (48*k12^3*k2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (64*k2^4*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (204*k02*k12*k2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (102*k12^2*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (102*k2^3*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (40*k02*k12^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (40*k02*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (80*k12*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02*k12^5)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (8*k02*k12^3*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (16*k12^4*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (14*k02*k12^4*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (14*k02*k12^2*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (28*k12^3*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (10*k02*k12^3*mb^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (10*k02*k12*k2^2*mb^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (20*k12^2*k2^2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (16*k02*k12^2*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (8*k12^3*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (8*k12*k2^3*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (8*k02*k12^2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (8*k02*k2^2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (16*k12*k2^2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (14*k02^3*k12^4*k2^2*mb^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (14*k02^3*k12^2*k2^4*mb^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (28*k02^2*k12^3*k2^4*mb^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k02^3*k12^4*k2^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k02^3*k12^2*k2^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02^2*k12^3*k2^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02^3*k12^4*k2*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (28*k02^3*k12^3*k2^2*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (48*k02^3*k12*k2^4*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (96*k02^2*k12^2*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (20*k02*k12^3*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (48*k02^3*k12^3*k2^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^2*k12^3*k2^3*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (32*k02*k12^4*k2^3*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (16*k02^2*k12*k2^5*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02*k12^2*k2^5*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (258*k02^3*k12^2*k2^2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (144*k02^2*k12^3*k2^2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (72*k02*k12^4*k2^2*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02^3*k2^4*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (20*k02^2*k12*k2^4*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (124*k02*k12*k2^5*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k02^3*k12^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k02^2*k12^4*k2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^3*k12*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02^2*k12^2*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k02*k12^3*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (16*k12^3*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k02^2*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (28*k02^3*k12^3*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (14*k02^2*k12^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (200*k02^2*k12^3*k2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (88*k02^3*k12*k2^2*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (228*k02^2*k12*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (486*k02*k12^2*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (42*k12^2*k2^4*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (30*k02*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^3*k12^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02^2*k12^3*k2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02^3*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02^2*k12*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (64*k02*k12^2*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02*k12*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k12^2*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (44*k02^3*k12^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k02*k12^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (132*k02^2*k12^2*k2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (44*k02^3*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (56*k12^3*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (60*k02^2*k2^3*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (120*k02*k12*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (124*k12*k2^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (48*k02^3*k12*k2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (56*k02^2*k12^2*k2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02*k12^3*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k12^4*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (80*k02^2*k12*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (64*k02*k12^2*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k12^3*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (72*k02*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k12*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k2^5*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (244*k02^2*k12*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (80*k02*k12^2*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (40*k12^3*k2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (42*k12^2*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (122*k2^4*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (64*k02^2*k12^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k02*k12^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (64*k02^2*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k02*k12*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (32*k12^2*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (80*k12*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (102*k02*k12^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (102*k02*k2^2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (204*k12*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (80*k02*k12*k2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (40*k12^2*k2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (40*k2^3*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) - 
     (2*k2*(4*k2^2 + 7*k2*mb^2 + (5*mb^2 - 4*s)*s)*Log[(k2 - u)/(s - u)])/
      (k2 - s)^4 + (2*k02*(k12 - k2)^2*(4*k02^2 + 7*k02*mb^2 + 5*mb^2*s - 
        4*s^2)*Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^4) + 
     (16*k02^2*k12^6*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02*k12^7*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (40*k02^2*k12^5*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (48*k02*k12^6*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + (24*k12^7*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (32*k02^2*k12^4*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02*k12^5*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (64*k12^6*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k02^2*k12^3*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02*k12^4*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (56*k12^5*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^3*k2^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k12^4*k2^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (42*k02^2*k12^5*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (56*k02*k12^6*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (112*k02^2*k12^4*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (112*k02*k12^5*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (56*k12^6*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (98*k02^2*k12^3*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (28*k02*k12^4*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (154*k12^5*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (28*k02^2*k12^2*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (56*k02*k12^3*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (140*k12^4*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (28*k02*k12^2*k2^4*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (42*k12^3*k2^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02^2*k12^5*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k02*k12^6*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (56*k02^2*k12^4*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02*k12^5*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + (8*k12^6*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (64*k02^2*k12^3*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02*k12^4*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (32*k12^5*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02^2*k12^2*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (48*k02*k12^3*k2^3*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (40*k12^4*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (24*k02*k12^2*k2^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k12^3*k2^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (54*k02^2*k12^4*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (50*k02*k12^5*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (166*k02^2*k12^3*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (100*k02*k12^4*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (50*k12^5*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (170*k02^2*k12^2*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^3*k2^2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (154*k12^4*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (58*k02^2*k12*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (116*k02*k12^2*k2^3*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (158*k12^3*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (58*k02*k12*k2^4*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (54*k12^2*k2^4*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (32*k02^2*k12^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (40*k02*k12^5*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (88*k02^2*k12^3*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (80*k02*k12^4*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (40*k12^5*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (80*k02^2*k12^2*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02*k12^3*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (112*k12^4*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (24*k02^2*k12*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (48*k02*k12^2*k2^3*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (104*k12^3*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (24*k02*k12*k2^4*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (32*k12^2*k2^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k02*k12^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k02^2*k12^2*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k02*k12^3*k2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k12^4*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02^2*k12*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (20*k02*k12^2*k2^2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k12^3*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k02^2*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k02*k12*k2^3*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k12^2*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k02*k2^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k02*k12^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02^2*k12^2*k2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02*k12^3*k2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k12^4*k2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02^2*k12*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (16*k02*k12^2*k2^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k12^3*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02^2*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02*k12*k2^3*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k12^2*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k02*k2^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k02*k12^2*k2^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (16*k02*k12*k2^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (8*k12^2*k2^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (8*k02*k2^5*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (16*k12*k2^5*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (8*k2^6*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (14*k02*k12^2*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (28*k02*k12*k2^3*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (14*k12^2*k2^3*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (14*k02*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (28*k12*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (14*k2^5*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (10*k02*k12^2*k2*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (20*k02*k12*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (10*k12^2*k2^2*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (10*k02*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (20*k12*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (10*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (8*k02*k12^2*k2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (16*k02*k12*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (8*k12^2*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (8*k02*k2^3*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (16*k12*k2^3*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (8*k2^4*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (8*k02^4*k12^5*k2^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^4*k12^4*k2^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^5*k2^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^4*k12^3*k2^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^3*k12^4*k2^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^3*k2^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (14*k02^4*k12^5*k2^2*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (42*k02^4*k12^3*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^3*k12^4*k2^4*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^2*k12^5*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^4*k12^2*k2^5*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (56*k02^3*k12^3*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^2*k12^4*k2^5*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (28*k02^3*k12^2*k2^6*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^2*k12^3*k2^6*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^4*k12^4*k2^3*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^3*k2^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^3*k12^4*k2^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^4*k12^2*k2^5*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^3*k12^3*k2^5*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k12^2*k2^6*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^4*k12^5*k2*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (70*k02^4*k12^4*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (56*k02^3*k12^5*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (168*k02^4*k12^3*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (112*k02^3*k12^4*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (56*k02^2*k12^5*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (166*k02^4*k12^2*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (114*k02^3*k12^3*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (62*k02^2*k12^4*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02*k12^5*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (58*k02^4*k12*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (116*k02^3*k12^2*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (44*k02^2*k12^3*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02*k12^4*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (58*k02^3*k12*k2^6*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (50*k02^2*k12^2*k2^6*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02*k12^3*k2^6*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^5*k2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^4*k12^4*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12^5*k2^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (192*k02^4*k12^3*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^3*k12^4*k2^3*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^2*k12^5*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k02^4*k12^2*k2^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^3*k12^3*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^4*k2^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02*k12^5*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^4*k12*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^3*k12^2*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02^2*k12^3*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02*k12^4*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12*k2^6*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (112*k02^2*k12^2*k2^6*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02*k12^3*k2^6*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (50*k02^4*k12^4*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^3*k12^5*k2*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (112*k02^4*k12^3*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (112*k02^3*k12^4*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (384*k02^4*k12^2*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (104*k02^3*k12^3*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02^2*k12^4*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12^5*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (232*k02^4*k12*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (22*k02^3*k12^2*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (276*k02^2*k12^3*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (30*k02*k12^4*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^4*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^3*k12*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (456*k02^2*k12^2*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (60*k02*k12^3*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02^3*k2^6*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (212*k02^2*k12*k2^6*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (50*k02*k12^2*k2^6*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (104*k02^4*k12^4*k2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (64*k02^3*k12^5*k2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (128*k02^4*k12^3*k2^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (176*k02^3*k12^4*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k02^4*k12^2*k2^3*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (544*k02^3*k12^3*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (304*k02^2*k12^4*k2^3*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02*k12^5*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^4*k12*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (312*k02^3*k12^2*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (528*k02^2*k12^3*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k12^4*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (8*k02^4*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^3*k12*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (144*k02^2*k12^2*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (144*k02*k12^3*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (80*k02^2*k12*k2^6*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (104*k02*k12^2*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (268*k02^4*k12^3*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (312*k02^3*k12^4*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (116*k02^2*k12^5*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (576*k02^4*k12^2*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (124*k02^3*k12^3*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (232*k02^2*k12^4*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (116*k02*k12^5*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (348*k02^4*k12*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (688*k02^3*k12^2*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (384*k02^2*k12^3*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (80*k02*k12^4*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^4*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (500*k02^3*k12*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (1040*k02^2*k12^2*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (240*k02*k12^3*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (580*k02^2*k12*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (224*k02*k12^2*k2^5*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^2*k2^6*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (268*k02*k12*k2^6*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^4*k12^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (8*k02^3*k12^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^3*k2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (304*k02^3*k12^4*k2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^2*k12^5*k2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k02^4*k12^2*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (456*k02^3*k12^3*k2^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k02^2*k12^4*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02*k12^5*k2^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (104*k02^4*k12*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02^3*k12^2*k2^3*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (128*k02^2*k12^3*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (224*k02*k12^4*k2^3*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k12^5*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (32*k02^4*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02^3*k12*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (384*k02^2*k12^2*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (552*k02*k12^3*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02^2*k12*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (240*k02*k12^2*k2^5*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k12^3*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (32*k02^2*k2^6*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12*k2^6*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k12^2*k2^6*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (42*k02^4*k12^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (28*k02^3*k12^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^2*k12^5*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (144*k02^4*k12^2*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (784*k02^3*k12^3*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (472*k02^2*k12^4*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (162*k02^4*k12*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (1752*k02^3*k12^2*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (986*k02^2*k12^3*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (500*k02*k12^4*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (14*k12^5*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (60*k02^4*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (1040*k02^3*k12*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (600*k02^2*k12^2*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (160*k02*k12^3*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (100*k02^3*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (200*k02^2*k12*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (1240*k02*k12^2*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (100*k02^2*k2^5*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (960*k02*k12*k2^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k12^2*k2^5*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02*k2^6*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (42*k12*k2^6*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^4*k12^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02^3*k12^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^4*k12^2*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k12^3*k2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (176*k02^2*k12^4*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k02^4*k12*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (168*k02^3*k12^2*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (352*k02^2*k12^3*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02*k12^4*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (56*k02^4*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (224*k02^3*k12*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (256*k02^2*k12^2*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (288*k02*k12^3*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k12^4*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (80*k02^3*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (160*k02^2*k12*k2^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02*k12^2*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (96*k12^3*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (80*k02^2*k2^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02*k12*k2^5*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k12^2*k2^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (56*k02*k2^6*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (16*k12*k2^6*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (54*k02^4*k12^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (110*k02^3*k12^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (50*k02^2*k12^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02*k12^5*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (108*k02^4*k12*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (420*k02^3*k12^2*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (660*k02^2*k12^3*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02*k12^4*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k12^5*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (54*k02^4*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (510*k02^3*k12*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (1470*k02^2*k12^2*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (770*k02*k12^3*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (70*k12^4*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (200*k02^3*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (760*k02^2*k12*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (1720*k02*k12^2*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (1160*k02*k12*k2^4*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (224*k12^2*k2^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (200*k02*k2^5*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (218*k12*k2^5*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (54*k2^6*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02^4*k12^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (88*k02^3*k12^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02*k12^5*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k02^4*k12*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k12^2*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^2*k12^3*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02*k12^4*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (8*k12^5*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (32*k02^4*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (296*k02^3*k12*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (144*k02^2*k12^2*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02*k12^3*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (192*k02^3*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02^2*k12*k2^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02*k12^2*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (64*k12^3*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (304*k02*k12*k2^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (128*k12^2*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (192*k02*k2^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (24*k12*k2^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (32*k2^6*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (206*k02^3*k12^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^2*k12^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (50*k02*k12^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (412*k02^3*k12*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (280*k02^2*k12^2*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (100*k02*k12^3*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (50*k12^4*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (206*k02^3*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (440*k02^2*k12*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (150*k02*k12^2*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (140*k12^3*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (200*k02^2*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (400*k02*k12*k2^3*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (336*k12^2*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (200*k02*k2^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (452*k12*k2^4*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (206*k2^5*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^3*k12^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (176*k02^2*k12^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (40*k02*k12^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (240*k02^3*k12*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (144*k02^2*k12^2*k2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02*k12^3*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k12^4*k2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^3*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (240*k02^2*k12*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (168*k02*k12^2*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (96*k12^3*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (208*k02^2*k2^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (416*k02*k12*k2^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (192*k12^2*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (208*k02*k2^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (64*k12*k2^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (120*k2^5*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (284*k02^2*k12^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (100*k02*k12^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (568*k02^2*k12*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (200*k02*k12^2*k2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (100*k12^3*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (284*k02^2*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (100*k02*k12*k2^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (84*k12^2*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (468*k12*k2^3*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (284*k2^4*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (160*k02^2*k12^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (104*k02*k12^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (320*k02^2*k12*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (208*k02*k12^2*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (104*k12^3*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (160*k02^2*k2^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (104*k02*k12*k2^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k12^2*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (216*k12*k2^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (160*k2^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (156*k02*k12^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (312*k02*k12*k2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (156*k12^2*k2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (156*k02*k2^2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (312*k12*k2^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (156*k2^3*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (72*k02*k12^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (144*k02*k12*k2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k12^2*k2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (144*k12*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k2^3*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5)))/
   (8*Pi^2), (mb^3*Nc*Qb*((14*k02*k12^4*mb^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (14*k02*k12^2*k2^2*mb^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (28*k12^3*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (32*k02*k12^3*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (16*k12^4*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (16*k12^2*k2^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (10*k02*k12^3*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (10*k02*k12*k2^2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (20*k12^2*k2^2*mb^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (16*k02*k12^3*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (16*k02*k12*k2^2*s^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (32*k12^2*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (8*k02*k12^2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (8*k02*k2^2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (16*k12*k2^2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) - 
     (19*k02^2*k12^3*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (38*k02^2*k12^2*k2^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (19*k02*k12^3*k2^2*mb^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (19*k02^2*k12*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (38*k02*k12^2*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (19*k02*k12*k2^4*mb^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12^3*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02^2*k12^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (8*k02*k12^3*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (8*k02^2*k12*k2^3*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (16*k02*k12^2*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (8*k02*k12*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (7*k02^2*k12^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (19*k02^2*k12^2*k2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (17*k02^2*k12*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (5*k02*k12^2*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (7*k12^3*k2^2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (5*k02^2*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (10*k02*k12*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (14*k12^2*k2^3*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (5*k02*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (7*k12*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02^2*k12^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k12^2*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12^3*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02^2*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02*k12*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k12^2*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k2^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12*k2^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (17*k02^2*k12^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (5*k02*k12^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (34*k02^2*k12*k2*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (10*k02*k12^2*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (5*k12^3*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (17*k02^2*k2^2*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (5*k02*k12*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (7*k12^2*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (29*k12*k2^3*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (17*k2^4*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k12^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k12^3*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02^2*k12*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k02*k12^2*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k12^3*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02^2*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k02*k12*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12^2*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12*k2^3*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k2^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (29*k02*k12^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (58*k02*k12*k2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (29*k12^2*k2*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (29*k02*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (58*k12*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (29*k2^3*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02*k12^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (16*k02*k12*k2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k12^2*k2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02*k2^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (16*k12*k2^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (8*k2^3*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (14*k02^3*k12^4*k2^2*mb^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (14*k02^3*k12^2*k2^4*mb^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (28*k02^2*k12^3*k2^4*mb^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (32*k02^3*k12^3*k2^3*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^2*k12^4*k2^3*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^2*k12^2*k2^5*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02^3*k12^4*k2*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (28*k02^3*k12^3*k2^2*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (48*k02^3*k12*k2^4*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (96*k02^2*k12^2*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (20*k02*k12^3*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (16*k02^3*k12^4*k2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^3*k12^2*k2^3*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (32*k02*k12^3*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (258*k02^3*k12^2*k2^2*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (144*k02^2*k12^3*k2^2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (72*k02*k12^4*k2^2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (10*k02^3*k2^4*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (20*k02^2*k12*k2^4*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (124*k02*k12*k2^5*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (32*k02^3*k12^3*k2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^3*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (32*k02^2*k12*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (64*k02*k12^2*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (28*k02^3*k12^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (14*k02^2*k12^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (200*k02^2*k12^3*k2*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (88*k02^3*k12*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (228*k02^2*k12*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (486*k02*k12^2*k2^3*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (42*k12^2*k2^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (30*k02*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (16*k02^3*k12^2*k2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (64*k02^3*k12*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (176*k02^2*k12^2*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (96*k02*k12^3*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (16*k12^4*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (48*k02*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (32*k12*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (44*k02^3*k12^2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02*k12^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (132*k02^2*k12^2*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (44*k02^3*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (56*k12^3*k2^2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (60*k02^2*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (120*k02*k12*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (124*k12*k2^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (32*k02^3*k12^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (96*k02^2*k12^3*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (16*k02*k12^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (32*k02^3*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (96*k02^2*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (192*k02*k12*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (144*k12^2*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (244*k02^2*k12*k2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (80*k02*k12^2*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (40*k12^3*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (42*k12^2*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (122*k2^4*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (160*k02^2*k12*k2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (128*k02*k12^2*k2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (64*k12^3*k2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (80*k2^4*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (102*k02*k12^2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (102*k02*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (204*k12*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02*k12^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (96*k12*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (28*k02*k12^3*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (14*k12^4*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (14*k12^2*k2^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (16*k02*k12^4*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (16*k02*k12^2*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (32*k12^3*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (20*k02*k12^2*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (10*k12^3*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (10*k12*k2^3*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (32*k02*k12^2*k2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (16*k12^3*k2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (16*k12*k2^3*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (16*k02*k12*k2*mb^2*s^2)/
      ((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (8*k12^2*k2*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (8*k2^3*mb^2*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (28*k02^3*k12^3*k2^3*mb^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (14*k02^2*k12^4*k2^3*mb^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (14*k02^2*k12^2*k2^5*mb^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^3*k12^4*k2^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^3*k12^2*k2^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02^2*k12^3*k2^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (86*k02^3*k12^2*k2^3*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k02^2*k12^3*k2^3*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k02*k12^4*k2^3*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02^2*k12*k2^5*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k02*k12^2*k2^5*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (32*k02^3*k12^3*k2^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02*k12^4*k2^3*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02*k12^2*k2^5*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (124*k02^3*k12^3*k2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (72*k02^2*k12^4*k2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (144*k02^3*k12*k2^3*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (82*k02^2*k12^2*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (20*k02*k12^3*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (176*k02*k12^2*k2^4*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02^2*k2^5*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k02^3*k12^2*k2^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (16*k02^2*k12^2*k2^3*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02*k12^3*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^2*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02*k12*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (86*k02^3*k12^2*k2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (442*k02^2*k12^2*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (228*k02*k12^3*k2^2*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (14*k12^4*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (30*k02^3*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (288*k02*k12*k2^4*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (28*k12*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02^3*k12^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^2*k12^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (64*k02^2*k12^3*k2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02^3*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (96*k02^2*k12*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (144*k02*k12^2*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k12^2*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (36*k02^2*k12^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (88*k02^3*k12*k2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (20*k02*k12^3*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k12^4*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (156*k02^2*k12*k2^2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (50*k02*k12^2*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (126*k12^2*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (60*k02*k2^4*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (44*k2^5*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (64*k02^3*k12*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (96*k02^2*k12^2*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02*k12^3*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k12^4*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (96*k02^2*k12*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (80*k02*k12^2*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (64*k12^3*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (96*k02*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k12*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k2^5*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (122*k02^2*k12^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (40*k02*k12^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (122*k02^2*k2^2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (40*k02*k12*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (204*k12*k2^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (80*k02^2*k12^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (64*k02*k12^3*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (80*k02^2*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (64*k02*k12*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (48*k12^2*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (96*k12*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (204*k02*k12*k2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (102*k12^2*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (102*k2^3*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (96*k02*k12*k2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k12^2*k2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k2^3*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k2*(7*k2*mb^2 - 8*k2*s + 5*mb^2*s + 8*s^2)*Log[(k2 - u)/(s - u)])/
      (k2 - s)^4 - (2*k02*(k12 - k2)^2*(7*k02*mb^2 - 8*k02*s + 5*mb^2*s + 
        8*s^2)*Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^4) - 
     (42*k02^2*k12^5*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (56*k02*k12^6*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (112*k02^2*k12^4*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (112*k02*k12^5*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (56*k12^6*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (98*k02^2*k12^3*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (28*k02*k12^4*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (154*k12^5*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (28*k02^2*k12^2*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (56*k02*k12^3*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (140*k12^4*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (28*k02*k12^2*k2^4*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (42*k12^3*k2^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (48*k02^2*k12^5*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (64*k02*k12^6*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (128*k02^2*k12^4*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (128*k02*k12^5*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (64*k12^6*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (112*k02^2*k12^3*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (32*k02*k12^4*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (176*k12^5*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (32*k02^2*k12^2*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (64*k02*k12^3*k2^3*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (160*k12^4*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (32*k02*k12^2*k2^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (48*k12^3*k2^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (54*k02^2*k12^4*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (50*k02*k12^5*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (166*k02^2*k12^3*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (100*k02*k12^4*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (50*k12^5*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (170*k02^2*k12^2*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k02*k12^3*k2^2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (154*k12^4*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (58*k02^2*k12*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (116*k02*k12^2*k2^3*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (158*k12^3*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (58*k02*k12*k2^4*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (54*k12^2*k2^4*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (48*k02^2*k12^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (80*k02*k12^5*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (112*k02^2*k12^3*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (160*k02*k12^4*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (80*k12^5*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (80*k02^2*k12^2*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (64*k02*k12^3*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (208*k12^4*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02^2*k12*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (32*k02*k12^2*k2^3*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (176*k12^3*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (16*k02*k12*k2^4*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (48*k12^2*k2^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k02*k12^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k02^2*k12^2*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02*k12^3*k2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k12^4*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k02^2*k12*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (20*k02*k12^2*k2^2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k12^3*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k02^2*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02*k12*k2^3*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k12^2*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k02*k2^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02*k12^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (16*k02^2*k12^2*k2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (32*k02*k12^3*k2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (16*k12^4*k2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (32*k02^2*k12*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (32*k02*k12^2*k2^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (32*k12^3*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (16*k02^2*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (32*k02*k12*k2^3*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (16*k12^2*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02*k2^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (14*k02*k12^2*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (28*k02*k12*k2^3*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (14*k12^2*k2^3*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (14*k02*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (28*k12*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (14*k2^5*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (16*k02*k12^2*k2^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (32*k02*k12*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (16*k12^2*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (16*k02*k2^4*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (32*k12*k2^4*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (16*k2^5*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (10*k02*k12^2*k2*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (20*k02*k12*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (10*k12^2*k2^2*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (10*k02*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (20*k12*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (10*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (16*k02*k12^2*k2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (32*k02*k12*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (16*k12^2*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (16*k02*k2^3*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (32*k12*k2^3*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (16*k2^4*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (14*k02^4*k12^5*k2^2*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (42*k02^4*k12^3*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^3*k12^4*k2^4*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^2*k12^5*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^4*k12^2*k2^5*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (56*k02^3*k12^3*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^2*k12^4*k2^5*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (28*k02^3*k12^2*k2^6*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (14*k02^2*k12^3*k2^6*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^4*k12^5*k2^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^3*k2^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02^3*k12^4*k2^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12^5*k2^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^4*k12^2*k2^5*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02^3*k12^3*k2^5*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^2*k12^4*k2^5*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12^2*k2^6*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^2*k12^3*k2^6*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^4*k12^5*k2*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (70*k02^4*k12^4*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (56*k02^3*k12^5*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (168*k02^4*k12^3*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (112*k02^3*k12^4*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (56*k02^2*k12^5*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (166*k02^4*k12^2*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (114*k02^3*k12^3*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (62*k02^2*k12^4*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02*k12^5*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (58*k02^4*k12*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (116*k02^3*k12^2*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (44*k02^2*k12^3*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02*k12^4*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (58*k02^3*k12*k2^6*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (50*k02^2*k12^2*k2^6*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02*k12^3*k2^6*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^4*k12^5*k2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (80*k02^4*k12^4*k2^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02^3*k12^5*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (192*k02^4*k12^3*k2^3*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (128*k02^3*k12^4*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02^2*k12^5*k2^3*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k02^4*k12^2*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12^3*k2^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^2*k12^4*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02*k12^5*k2^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^4*k12*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12^2*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (160*k02^2*k12^3*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02*k12^4*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k12*k2^6*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (112*k02^2*k12^2*k2^6*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02*k12^3*k2^6*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (50*k02^4*k12^4*k2*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^3*k12^5*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (112*k02^4*k12^3*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (112*k02^3*k12^4*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (384*k02^4*k12^2*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (104*k02^3*k12^3*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02^2*k12^4*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02*k12^5*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (232*k02^4*k12*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (22*k02^3*k12^2*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (276*k02^2*k12^3*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k02*k12^4*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^4*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02^3*k12*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (456*k02^2*k12^2*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (60*k02*k12^3*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^3*k2^6*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (212*k02^2*k12*k2^6*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (50*k02*k12^2*k2^6*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (80*k02^4*k12^4*k2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02^3*k12^5*k2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (128*k02^4*k12^3*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (128*k02^3*k12^4*k2^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (448*k02^3*k12^3*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (256*k02^2*k12^4*k2^3*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02*k12^5*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02^4*k12*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (272*k02^3*k12^2*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (480*k02^2*k12^3*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02*k12^4*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (16*k02^4*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (192*k02^2*k12^2*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02*k12^3*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^2*k12*k2^6*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k02*k12^2*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (268*k02^4*k12^3*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (312*k02^3*k12^4*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (116*k02^2*k12^5*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (576*k02^4*k12^2*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (124*k02^3*k12^3*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (232*k02^2*k12^4*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (116*k02*k12^5*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (348*k02^4*k12*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (688*k02^3*k12^2*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (384*k02^2*k12^3*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02*k12^4*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^4*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (500*k02^3*k12*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (1040*k02^2*k12^2*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (240*k02*k12^3*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (580*k02^2*k12*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (224*k02*k12^2*k2^5*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^2*k2^6*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (268*k02*k12*k2^6*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^4*k12^3*k2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (192*k02^3*k12^4*k2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02^2*k12^5*k2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (352*k02^3*k12^3*k2^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (64*k02^2*k12^4*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02*k12^5*k2^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^4*k12*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (128*k02^3*k12^2*k2^3*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (128*k02*k12^4*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (64*k02^4*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (128*k02^2*k12^2*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (384*k02*k12^3*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (160*k02^2*k12*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (256*k02*k12^2*k2^5*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02^2*k2^6*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02*k12*k2^6*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (42*k02^4*k12^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^3*k12^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^2*k12^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (144*k02^4*k12^2*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (784*k02^3*k12^3*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (472*k02^2*k12^4*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (162*k02^4*k12*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (1752*k02^3*k12^2*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (986*k02^2*k12^3*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (500*k02*k12^4*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k12^5*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (60*k02^4*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (1040*k02^3*k12*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (600*k02^2*k12^2*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (160*k02*k12^3*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (100*k02^3*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (200*k02^2*k12*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (1240*k02*k12^2*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (100*k02^2*k2^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (960*k02*k12*k2^5*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (56*k12^2*k2^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k02*k2^6*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (42*k12*k2^6*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12^5*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (128*k02^3*k12^3*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (64*k02^2*k12^4*k2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (144*k02^4*k12*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (192*k02^3*k12^2*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (80*k02^2*k12^3*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02*k12^4*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (16*k12^5*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (96*k02^4*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (128*k02^3*k12*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (192*k02^2*k12^2*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (256*k02*k12^3*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (160*k02^3*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (320*k02^2*k12*k2^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (320*k02*k12^2*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (160*k02^2*k2^5*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k12^2*k2^5*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02*k2^6*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k12*k2^6*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (54*k02^4*k12^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (110*k02^3*k12^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (50*k02^2*k12^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02*k12^5*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (108*k02^4*k12*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (420*k02^3*k12^2*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (660*k02^2*k12^3*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02*k12^4*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k12^5*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (54*k02^4*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (510*k02^3*k12*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (1470*k02^2*k12^2*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (770*k02*k12^3*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (70*k12^4*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (200*k02^3*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (760*k02^2*k12*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (1720*k02*k12^2*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (1160*k02*k12*k2^4*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (224*k12^2*k2^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (200*k02*k2^5*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (218*k12*k2^5*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (54*k2^6*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^4*k12^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (208*k02^3*k12^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (112*k02^2*k12^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (16*k02*k12^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (96*k02^4*k12*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^3*k12^2*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^2*k12^3*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02*k12^4*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (16*k12^5*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (48*k02^4*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (432*k02^3*k12*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (528*k02^2*k12^2*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (304*k02*k12^3*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k12^4*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (320*k02^3*k2^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (320*k02^2*k12*k2^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (320*k02*k12^2*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (320*k02*k12*k2^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (256*k12^2*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (320*k02*k2^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (112*k12*k2^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (48*k2^6*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (206*k02^3*k12^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^2*k12^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (50*k02*k12^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (412*k02^3*k12*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (280*k02^2*k12^2*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (100*k02*k12^3*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (50*k12^4*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (206*k02^3*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (440*k02^2*k12*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (150*k02*k12^2*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (140*k12^3*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (200*k02^2*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (400*k02*k12*k2^3*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (336*k12^2*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (200*k02*k2^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (452*k12*k2^4*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (206*k2^5*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02^3*k12^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (320*k02^2*k12^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (80*k02*k12^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (352*k02^3*k12*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (320*k02^2*k12^2*k2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (160*k02*k12^3*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (80*k12^4*k2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02^3*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (320*k02^2*k12*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02*k12^2*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (160*k12^3*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (320*k02^2*k2^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (640*k02*k12*k2^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (384*k12^2*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (320*k02*k2^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (32*k12*k2^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (176*k2^5*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (284*k02^2*k12^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (100*k02*k12^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (568*k02^2*k12*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (200*k02*k12^2*k2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (100*k12^3*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (284*k02^2*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (100*k02*k12*k2^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (84*k12^2*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (468*k12*k2^3*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (284*k2^4*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (224*k02^2*k12^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (160*k02*k12^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (448*k02^2*k12*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (320*k02*k12^2*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (160*k12^3*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (224*k02^2*k2^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (160*k02*k12*k2^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k12^2*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (288*k12*k2^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (224*k2^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (156*k02*k12^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (312*k02*k12*k2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (156*k12^2*k2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (156*k02*k2^2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (312*k12*k2^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (156*k2^3*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (96*k02*k12^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (192*k02*k12*k2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k12^2*k2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (96*k02*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (192*k12*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k2^3*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5)))/
   (8*Pi^2)}, 
 {(mb^2*mB*Nc*Qb*((k02*k12^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k02*k12^3*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k12^4*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k02*k12^2*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k12^3*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k12^2*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k02*k12^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (4*k02*k12^2*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k12^3*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k02*k12*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (4*k12^2*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k12*k2^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k02*k12^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k02*k12^2*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k12^3*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k02*k12*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k12^2*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k12*k2^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k12^2*k2*mb^2*s)/((k12 - s)^2*(k2 - s)*(-k02 + s)*
       (s - u)^2) + (k2^3*mb^2*s)/((k12 - s)^2*(k2 - s)*(-k02 + s)*
       (s - u)^2) + (2*k02*k12*k2*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (k02*k12^2*mb^2*s)/((k12 - s)^2*(-k02 + s)*(-k2 + s)*
       (s - u)^2) + (k02*k2^2*mb^2*s)/((k12 - s)^2*(-k02 + s)*(-k2 + s)*
       (s - u)^2) + (2*k12*k2^2*mb^2*s)/((k12 - s)^2*(-k02 + s)*(-k2 + s)*
       (s - u)^2) + (2*k02^2*k12^3*k2*mb^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)) - (4*k02^2*k12^2*k2^2*mb^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*k2^2*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12^2*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^4*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12^3*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k12^3*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k12*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k12^2*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (4*k02^2*k12*k2^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)) - (2*k02*k12^2*k2^2*mb^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02^2*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02*k12*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k2^4*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02^2*k12^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12^2*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02*k12^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k12^3*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02^2*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^2*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k12*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k12^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (8*k02^2*k12*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (4*k02*k12^2*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)) + (2*k12^3*k2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02^2*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (6*k12*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (4*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02^2*k12^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02*k12^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (2*k02^2*k12*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (2*k02*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (k12^3*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02^2*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k12^2*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k12*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (k2^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k02*k12^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (12*k02*k12*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k12^2*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k02*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (12*k12*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k12^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k12^2*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k2^3*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k2*(k2 + 2*mb^2 - s)*Log[(k2 - u)/(s - u)])/(k2 - s)^3 - 
     (k02*(k12 - k2)^2*(k02 + 2*mb^2 - s)*Log[-k02 + u])/
      ((k02 - k12)^2*(k02 - s)^3) - (2*k02^2*k12^5*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (3*k02*k12^6*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (5*k02^2*k12^4*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (6*k02*k12^5*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (3*k12^6*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02^2*k12^3*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k02*k12^4*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (8*k12^5*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (k02^2*k12^2*k2^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k02*k12^3*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (7*k12^4*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (k02*k12^2*k2^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k12^3*k2^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (6*k02^2*k12^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (8*k02*k12^5*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (16*k02^2*k12^3*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (16*k02*k12^4*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (8*k12^5*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (14*k02^2*k12^2*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k02*k12^3*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (22*k12^4*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (4*k02^2*k12*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (8*k02*k12^2*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (20*k12^3*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (4*k02*k12*k2^4*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (6*k12^2*k2^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k02^2*k12^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02*k12^5*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02^2*k12^3*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (8*k02*k12^4*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (4*k12^5*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02^2*k12^2*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (4*k02*k12^3*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (10*k12^4*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (8*k12^3*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (2*k12^2*k2^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k02*k12^4*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02^2*k12^2*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (4*k02*k12^3*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k12^4*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (4*k02^2*k12*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (4*k02*k12^2*k2^2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (4*k12^3*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02^2*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (4*k02*k12*k2^3*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k12^2*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k02*k2^4*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (k02*k12^4*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (k02^2*k12^2*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (2*k02*k12^3*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - (k12^4*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k02^2*k12*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) + (2*k02*k12^2*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + 
     (2*k12^3*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (k02^2*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) - 
     (2*k02*k12*k2^3*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^4) - (k12^2*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (k02*k2^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^4) + (k02*k12^2*k2^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (2*k02*k12*k2^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (k12^2*k2^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + (k02*k2^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + (2*k12*k2^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - (k2^5*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k02*k12^2*k2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (4*k02*k12*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k12^2*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k02*k2^3*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (4*k12*k2^3*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k2^4*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (k02*k12^2*k2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k02*k12*k2^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k12^2*k2^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (k02*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k12*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k2^4*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k02^3*k12^4*k2^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^3*k12^3*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (k02^2*k12^4*k2^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (k02^3*k12^2*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^2*k12^3*k2^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (k02^2*k12^2*k2^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k12^4*k2*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k12^2*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12^3*k2^3*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02*k12^4*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^3*k12*k2^4*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k02^2*k12^2*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12^3*k2^4*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^2*k12*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^2*k2^5*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (k02^3*k12^4*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02^3*k12^3*k2^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (k02^3*k12^2*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (k02*k12^4*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^3*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (k02*k12^2*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02^3*k12^3*k2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^2*k12^4*k2*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (18*k02^3*k12^2*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^2*k12^3*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02*k12^4*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^3*k12*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02^2*k12^2*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02*k12^3*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02^3*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^2*k12*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (10*k02*k12^2*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02^2*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02*k12*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02^3*k12^3*k2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (3*k02^3*k12^2*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (k02^2*k12^2*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02*k12^3*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (k02^3*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02^2*k12*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^2*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (k02^2*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02*k12*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k12^2*k2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^2*k12^3*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^3*k12*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (24*k02^2*k12^2*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k12^3*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k12*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (30*k02*k12^2*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k02*k12*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (2*k02^3*k12^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (k02^2*k12^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (k02^3*k12^2*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12^3*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^3*k12*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (11*k02^2*k12^2*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02*k12^3*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (k12^4*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (3*k02^3*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^2*k12*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (9*k02*k12^2*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (3*k12^2*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (3*k02*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k12*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k12^2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^2*k12^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02*k12^4*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^3*k12*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12^2*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02*k12^3*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k12^4*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^3*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (20*k02^2*k12*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (10*k02*k12^2*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02^2*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k02*k12*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k12*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k02^3*k12^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k02^2*k12^3*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (k02*k12^4*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^3*k12*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^2*k12^2*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02*k12^3*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (k12^4*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k02^3*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^2*k12*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (5*k02*k12^2*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k12^3*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k02^2*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k12*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (9*k12^2*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02*k2^4*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k12*k2^4*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k2^5*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (16*k02^2*k12^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12^3*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (32*k02^2*k12*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (16*k02*k12^2*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k12^3*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (16*k02^2*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k02*k12*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k12*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (5*k02^2*k12^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k02*k12^3*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (10*k02^2*k12*k2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k02*k12^2*k2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (4*k12^3*k2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (5*k02^2*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02*k12*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (3*k12^2*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k12*k2^3*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (5*k2^4*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k12^2*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (24*k02*k12*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k12^2*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k12*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (3*k02*k12^2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02*k12*k2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (3*k12^2*k2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (3*k02*k2^2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k12*k2^2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (3*k2^3*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3)))/(4*Pi^2), 
  (mb^2*mB*Nc*Qb*((-2*k02*k12^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (4*k02*k12^2*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k12^3*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k02*k12*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (4*k12^2*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k12*k2^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k02*k12^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k02*k12^2*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k12^3*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k02*k12*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k12^2*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k12*k2^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k02*k12^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (2*k02*k12*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k12^2*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (k02*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) - (2*k12*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k2^3*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^3*
       (k12 - u)) + (k02*k12^2*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (2*k02*k12*k2*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (k12^2*k2*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (k02*k2^2*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) + (2*k12*k2^2*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (k2^3*mb^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (s - u)^2) - (2*k02^2*k12^3*k2*mb^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)) + (4*k02^2*k12^2*k2^2*mb^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^3*k2^2*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12^2*k2^3*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2^4*mb^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12^3*k2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k12^3*k2^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^3*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k12*k2^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k12^2*k2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (4*k02^2*k12*k2^2*mb^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)) + (2*k02*k12^2*k2^2*mb^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02^2*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (4*k02*k12*k2^3*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k2^4*mb^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02^2*k12^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12^2*k2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02^2*k12*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02*k12^2*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k12^3*k2^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02^2*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k02*k12*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12^2*k2^3*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k02*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k12*k2^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k12^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (8*k02^2*k12*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (4*k02*k12^2*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)) - (2*k12^3*k2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (4*k02^2*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (6*k12*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (4*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02^2*k12^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02*k12^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (2*k02^2*k12*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (2*k02*k12^2*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (k12^3*k2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02^2*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k02*k12*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k12^2*k2^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) + (k12*k2^3*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)) - (k2^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k02*k12^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (12*k02*k12*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k12^2*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (6*k02*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (12*k12*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (6*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k12^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (2*k02*k12*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k12^2*k2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (k02*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) - 
     (2*k12*k2^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     (k2^3*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)) + 
     ((-s^2 + k2*(-2*mb^2 + s))*Log[(k2 - u)/(s - u)])/(k2 - s)^3 + 
     ((k12 - k2)^2*(2*k02*mb^2 - k02*s + s^2)*Log[-k02 + u])/
      ((k02 - k12)^2*(k02 - s)^3) + (6*k02^2*k12^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (8*k02*k12^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (4*k02^2*k12*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (8*k12^3*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (4*k02*k12*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (6*k12^2*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (3*k02^2*k12^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (4*k02*k12^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (2*k02^2*k12*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (4*k12^3*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (2*k02*k12*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (3*k12^2*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (2*k02*k12^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (2*k02^2*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (2*k12^2*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (2*k02*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (4*k02^2*k12*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (6*k02*k12^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (2*k02^2*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (6*k12^2*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (2*k02*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (4*k12*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (k02^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (2*k02*k12*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (2*k12*k2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) + (k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - s)^4) - (2*k02*k12^2*k2*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (4*k02*k12*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k12^2*k2^2*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k02*k2^3*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (4*k12*k2^3*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k2^4*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k02*k12^2*k2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k02*k12*k2^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (k12^2*k2^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k02*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k12*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (k2^4*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (k02*k12^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (2*k02*k12*k2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k12^2*k2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (k02*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k12*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) + 
     (k2^3*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^3) - 
     (2*k02^3*k12^4*k2*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^3*k12^2*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12^3*k2^3*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02*k12^4*k2^3*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^3*k12*k2^4*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k02^2*k12^2*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02*k12^3*k2^4*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02^2*k12*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k02*k12^2*k2^5*mb^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (k02^3*k12^4*k2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (3*k02^3*k12^2*k2^3*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^2*k12^3*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (k02*k12^4*k2^3*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02^3*k12*k2^4*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (4*k02^2*k12^2*k2^4*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02*k12^3*k2^4*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^2*k12*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (k02*k12^2*k2^5*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^3*k12^3*k2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^2*k12^4*k2*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (18*k02^3*k12^2*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k12^3*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02*k12^4*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^3*k12*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^2*k12^2*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02*k12^3*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^3*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^2*k12*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (10*k02*k12^2*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k02^2*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k02*k12*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (k02^3*k12^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^3*k12^3*k2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (3*k02^2*k12^4*k2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (9*k02^3*k12^2*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^2*k12^3*k2^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (3*k02*k12^4*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02^3*k12*k2^3*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (k02^2*k12^2*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (k12^4*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k02^3*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12*k2^4*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (9*k02*k12^2*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (2*k12^3*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (2*k02^2*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02*k12*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (k12^2*k2^5*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k12^2*k2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02^2*k12^3*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^3*k12*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k02^2*k12^2*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k12^3*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^3*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k12*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (30*k02*k12^2*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (24*k02*k12*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k02^3*k12^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (3*k02^2*k12^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (3*k02^3*k12^2*k2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (6*k02^2*k12^3*k2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k12*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (21*k02^2*k12^2*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k12^3*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (3*k12^4*k2^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (5*k02^3*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^2*k12*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (19*k02*k12^2*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (2*k12^3*k2^3*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (2*k02*k12*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (5*k12^2*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (5*k02*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (4*k12*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (6*k02^3*k12^2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02^2*k12^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^4*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k02^3*k12*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (4*k02^2*k12^2*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02*k12^3*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (2*k12^4*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (6*k02^3*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (20*k02^2*k12*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (10*k02*k12^2*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02^2*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (24*k02*k12*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k02*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k12*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (3*k02^3*k12^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (10*k02^2*k12^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (2*k02*k12^4*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02^3*k12*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (11*k02^2*k12^2*k2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k02*k12^3*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (2*k12^4*k2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (3*k02^3*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02^2*k12*k2^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (7*k02*k12^2*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k12^3*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (9*k02^2*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (18*k02*k12*k2^3*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (15*k12^2*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (9*k02*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (4*k12*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (3*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (16*k02^2*k12^2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k02*k12^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (32*k02^2*k12*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (16*k02*k12^2*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (8*k12^3*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (16*k02^2*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k02*k12*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k12*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (16*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (7*k02^2*k12^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (6*k02*k12^3*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (14*k02^2*k12*k2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k12^2*k2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - (6*k12^3*k2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + (7*k02^2*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (6*k02*k12*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (5*k12^2*k2^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (8*k12*k2^3*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (7*k2^4*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (12*k02*k12^2*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (24*k02*k12*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) + 
     (12*k12^2*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (12*k02*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3) - 
     (24*k12*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (12*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02*k12^2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (8*k02*k12*k2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k12^2*k2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (4*k02*k2^2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) - (8*k12*k2^2*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3) + (4*k2^3*s^6*Log[-s + u])/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3)))/(4*Pi^2)}, 
 {(mb^2*Nc*Qb*((k02*k12^6)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k02*k12^4*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^5*k2^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (6*k02*k12^5*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (6*k02*k12^3*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (12*k12^4*k2^2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (6*k02*k12^4*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (6*k02*k12^2*k2^2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (12*k12^3*k2^2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^4*k2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k12^5*k2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k12^3*k2^3*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^4*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^2*k2^2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (4*k12^3*k2^2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (4*k02*k12^2*k2*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^3*k2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12*k2^3*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (8*k02*k12^4*k2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*
       (k12 - u)) + (4*k12^5*k2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*s*(k12 - u)) + (4*k12^3*k2^3*mb^2*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*(k12 - u)) + 
     (8*k02*k12^3*k2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*
       (k12 - u)) + (4*k12^4*k2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*s*(k12 - u)) + (4*k12^2*k2^3*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*(k12 - u)) + 
     (4*k02*k12^4*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^5*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^3*k2^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (12*k02*k12^3*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (6*k12^4*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (6*k12^2*k2^3*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12^4*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12^2*k2^2*mB^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (4*k12^3*k2^2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^3*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12*k2^2*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (4*k12^2*k2^2*mb^2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k02*k12^4*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k02*k12^2*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^3*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^2*k2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (k12^3*k2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (k12*k2^3*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (4*k02*k12*k2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*
       (-k2 + s)*(s - u)^3) + (2*k12^2*k2*mb^4*mB^2*s)/
      ((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (2*k2^3*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (2*k02*k12^2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (2*k02*k2^2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (4*k12*k2^2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (5*k02^2*k12^3*k2*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (10*k02^2*k12^2*k2^2*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (5*k02*k12^3*k2^2*mb^4*mB^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (5*k02^2*k12*k2^3*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (10*k02*k12^2*k2^3*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (5*k02*k12*k2^4*mb^4*mB^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (6*k02^2*k12^3*k2*mb^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (12*k02^2*k12^2*k2^2*mb^4*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02*k12^3*k2^2*mb^4*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (6*k02^2*k12*k2^3*mb^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (12*k02*k12^2*k2^3*mb^4*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02*k12*k2^4*mb^4*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02^2*k12^3*k2*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (6*k02^2*k12^2*k2^2*mb^2*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02*k12^3*k2^2*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k02^2*k12*k2^3*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02*k12^2*k2^3*mb^2*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02*k12*k2^4*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k02^2*k12^3*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (5*k02^2*k12^2*k2*mb^4*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (4*k02^2*k12*k2^2*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k02*k12^2*k2^2*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (2*k12^3*k2^2*mb^4*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02^2*k2^3*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k02*k12*k2^3*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (4*k12^2*k2^3*mb^4*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k2^4*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (2*k12*k2^4*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k02^2*k12^3*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02^2*k12^2*k2^2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02*k12^3*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k02^2*k12*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02*k12^2*k2^3*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02*k12*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k02^2*k12^3*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02^2*k12^2*k2*mb^4*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02^2*k12*k2^2*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k12^3*k2^2*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k12^2*k2^3*mb^4*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k12*k2^4*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02^2*k12^3*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k02^2*k12^2*k2*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02^2*k12*k2^2*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k02*k12^2*k2^2*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k12^3*k2^2*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k02^2*k2^3*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02*k12*k2^3*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (6*k12^2*k2^3*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k02*k2^4*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k12*k2^4*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (4*k02^2*k12^2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k02*k12^3*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (8*k02^2*k12*k2*mb^4*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (2*k02*k12^2*k2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k12^3*k2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (4*k02^2*k2^2*mb^4*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k12*k2^2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k12^2*k2^2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (7*k12*k2^3*mb^4*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (4*k2^4*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02^2*k12^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k02^2*k12^2*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k02^2*k12*k2^2*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02*k12^2*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k12^3*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k02^2*k2^3*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k02*k12*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (6*k12^2*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k02*k2^4*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k12*k2^4*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02^2*k12^2*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (6*k02^2*k12*k2*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k02^2*k2^2*mb^4*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k12^2*k2^2*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (6*k12*k2^3*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k2^4*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k02^2*k12^2*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02*k12^3*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (6*k02^2*k12*k2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02*k12^2*k2*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k12^3*k2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k02^2*k2^2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k02*k12*k2^2*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k12^2*k2^2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k12*k2^3*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k2^4*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (7*k02*k12^2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (14*k02*k12*k2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (7*k12^2*k2*mb^4*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (7*k02*k2^2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (14*k12*k2^2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (7*k2^3*mb^4*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02^2*k12^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k02*k12^3*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02^2*k12*k2*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k02*k12^2*k2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k12^3*k2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k02^2*k2^2*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02*k12*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k12^2*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k12*k2^3*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k2^4*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (6*k02*k12^2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (12*k02*k12*k2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (6*k12^2*k2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02*k2^2*mb^4*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (12*k12*k2^2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k2^3*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02*k12^2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (6*k02*k12*k2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k12^2*k2*mb^2*mB^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02*k2^2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (6*k12*k2^2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k2^3*mb^2*mB^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k02*k12^2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (6*k02*k12*k2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k12^2*k2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k02*k2^2*mb^2*s^5)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k12*k2^2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k2^3*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k02^3*k12^4*k2^2*mb^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^3*k12^2*k2^4*mb^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^2*k12^3*k2^4*mb^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (20*k02^3*k12^3*k2^3*mb^2*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (10*k02^2*k12^4*k2^3*mb^2*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (10*k02^2*k12^2*k2^5*mb^2*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (22*k02^3*k12^2*k2^3*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^2*k12^3*k2^3*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02*k12^4*k2^3*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^2*k12*k2^5*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12^2*k2^5*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k02^3*k12^3*k2^3*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*(s - u)) + 
     (4*k02^2*k12^4*k2^3*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*
       (s - u)) + (4*k02^2*k12^2*k2^5*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3*(s - u)) + (12*k02^3*k12^4*k2^2*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^3*k12^2*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02^2*k12^3*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^3*k12^3*k2^2*mb^4*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^3*k12*k2^4*mb^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02^2*k12^2*k2^4*mb^4*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^3*k2^3*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^2*k12^4*k2^3*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (k02^2*k12^2*k2^5*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (14*k02^3*k12^4*k2*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^3*k12*k2^4*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (16*k02^2*k12^2*k2^4*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (28*k02*k12^3*k2^4*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (32*k02^3*k12^3*k2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02^2*k12^4*k2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k02^3*k12*k2^3*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (20*k02^2*k12^2*k2^3*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02*k12^3*k2^3*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (46*k02*k12^2*k2^4*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k2^5*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (k02^3*k12^4*k2^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (k02^3*k12^2*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^2*k12^3*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k02^3*k12^3*k2^2*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^2*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^2*k12^3*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (18*k02*k12^4*k2^3*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^2*k12*k2^5*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02*k12^2*k2^5*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (72*k02^3*k12^2*k2^2*mb^4*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k02^2*k12^3*k2^2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02*k12^4*k2^2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k02*k12*k2^5*mb^4*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^4*k2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^3*k12*k2^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02^2*k12^2*k2^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12^3*k2^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^3*k12^3*k2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k02^3*k12^2*k2^2*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02^2*k12^3*k2^2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02*k12^4*k2^2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k12^4*k2^3*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k2^4*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^2*k12*k2^4*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02*k12^2*k2^4*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12*k2^5*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k12^2*k2^5*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (22*k02^3*k12^2*k2*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (116*k02^2*k12^2*k2^2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (60*k02*k12^3*k2^2*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k12^4*k2^2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^3*k2^3*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (72*k02*k12*k2^4*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k12*k2^5*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^3*k12^3*k2^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^2*k2^3*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^4*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02^2*k12^4*k2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^3*k12*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (18*k02^2*k12^2*k2^3*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02*k12^3*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02*k12^2*k2^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k12^3*k2^4*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^3*k12^3*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^2*k12^4*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (60*k02^2*k12^3*k2*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^3*k12*k2^2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (72*k02^2*k12*k2^3*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (144*k02*k12^2*k2^3*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k12^2*k2^4*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^2*k2^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^2*k12^3*k2^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (3*k02*k12^4*k2^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k12^4*k2^3*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^2*k2^5*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12*k2^5*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (k12^2*k2^5*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^2*k12^4*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (16*k02^3*k12*k2^2*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (26*k02^2*k12^2*k2^2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02*k12^3*k2^2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k12^3*k2^3*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02*k2^5*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k12*k2^5*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^2*k12^3*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (20*k02^3*k12*k2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02*k12^3*k2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12^4*k2*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k02^2*k12*k2^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (10*k02*k12^2*k2^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k12^2*k2^3*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02*k2^4*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (10*k2^5*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k02^3*k12^4*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^3*k2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (3*k02^2*k12^4*k2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^2*k12^2*k2^3*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^3*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (5*k02*k12^2*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k12^3*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^2*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^2*k12^3*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k12^4*k2^2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02*k12*k2^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k12^2*k2^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k02^3*k12^2*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02^2*k12^2*k2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^3*k2^2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k12^3*k2^2*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k12*k2^4*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*k2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^3*k2^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k02^2*k12*k2^3*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02*k12^2*k2^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^3*k2^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12^2*k2^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^3*k12^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (20*k02^2*k12^3*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02*k12^4*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^3*k2^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02^2*k2^3*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (48*k02*k12*k2^3*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (30*k12^2*k2^3*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (28*k02^2*k12^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k02*k12^3*mb^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (28*k02^2*k2^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (8*k02*k12*k2^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (48*k12*k2^3*mb^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^2*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02^2*k12^2*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02*k12^3*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^4*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k2^5*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12*k2^5*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^3*k12*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k02^2*k12^2*k2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02^2*k12*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02*k12^2*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k12^3*k2^2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02*k2^4*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k2^5*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k02^2*k12*k2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k12^2*k2^2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (18*k2^4*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12*k2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (5*k02^2*k12^2*k2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12^3*k2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k12^4*k2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^2*k12*k2^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^3*k2^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (3*k02*k2^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12*k2^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k2^5*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (44*k02^2*k12*k2*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (32*k02*k12^2*k2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (16*k12^3*k2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (22*k2^4*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (48*k02*k12*k2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k12^2*k2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k2^3*mb^4*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k12^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02^2*k12^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02*k12^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (3*k02^2*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02*k12*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k12^2*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02^2*k12^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02*k12^3*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (18*k02^2*k2^2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02*k12*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k12^2*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k12*k2^3*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (18*k02*k12^2*mb^4*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02*k2^2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k12*k2^2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^3*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k2^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12*k2^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^2*k2^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12*k2^3*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (14*k02*k12^2*mb^2*mB^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (14*k02*k2^2*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (28*k12*k2^2*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02^2*k12*k2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02*k12^2*k2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12^3*k2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k2^4*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k02*k12*k2*mb^2*s^7)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k12^2*k2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k2^3*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12*k2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k12^2*k2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k2^3*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02*k12^2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02*k2^2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k12*k2^2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^5*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^6*k2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^4*k2^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (12*k02*k12^4*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k12^5*k2*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k12^3*k2^3*mb^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (12*k02*k12^3*k2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k12^4*k2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k12^2*k2^3*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k02*k12^5*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k02*k12^3*k2^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12^4*k2^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k02*k12^3*k2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k12^4*k2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (2*k12^2*k2^3*mb^2*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^3*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k02*k12*k2^2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (4*k12^2*k2^2*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k02*k12^5*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*
       (-k12 + u)) + (4*k02*k12^3*k2^2*mb^2*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*s*(-k12 + u)) + (8*k12^4*k2^2*mb^2*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*(-k12 + u)) + 
     (4*k02*k12^4*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*
       (-k12 + u)) + (4*k02*k12^2*k2^2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*s*(-k12 + u)) + (8*k12^3*k2^2*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*(-k12 + u)) + 
     (2*k02*k12^5*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^3*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k12^4*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k02*k12^4*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k02*k12^2*k2^2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (12*k12^3*k2^2*mb^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (4*k02*k12^3*k2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12^4*k2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12^2*k2^3*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k02*k12^2*k2*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k12^3*k2*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (2*k12*k2^3*mb^2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^3*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^4*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^2*k2^3*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k02*k12^3*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k02*k12*k2^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k12^2*k2^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (2*k02*k12^2*mb^4*mB^2*s)/
      ((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (2*k02*k2^2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (4*k12*k2^2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (4*k02*k12*k2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (2*k12^2*k2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (2*k2^3*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (12*k02^3*k12^3*k2^3*mb^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k02^2*k12^4*k2^3*mb^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02^2*k12^2*k2^5*mb^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02^3*k12^4*k2^2*mb^2*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k02^3*k12^2*k2^4*mb^2*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (20*k02^2*k12^3*k2^4*mb^2*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^4*k2*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02^3*k12^3*k2^2*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k02^3*k12*k2^4*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k02^2*k12^2*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (4*k02*k12^3*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02^3*k12^4*k2^2*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*(-s + u)) + 
     (4*k02^3*k12^2*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*
       (-s + u)) + (8*k02^2*k12^3*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3*(-s + u)) + (24*k02^3*k12^3*k2^3*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^2*k12^4*k2^3*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^2*k2^5*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k02^3*k12^2*k2^3*mb^4*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^2*k12^3*k2^3*mb^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12*k2^5*mb^4*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^3*k12^4*k2^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^3*k12^2*k2^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^2*k12^3*k2^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (20*k02^3*k12^3*k2^2*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^2*k2^3*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02^2*k12^3*k2^3*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (14*k02*k12^4*k2^3*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k02^2*k12*k2^5*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (14*k02*k12^2*k2^5*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (66*k02^3*k12^2*k2^2*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02^2*k12^3*k2^2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02*k12^4*k2^2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k2^4*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12*k2^4*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (32*k02*k12*k2^5*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12^3*k2^3*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^2*k12^4*k2^3*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^2*k12^2*k2^5*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (18*k02^3*k12^4*k2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^3*k12*k2^4*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k02^2*k12^2*k2^4*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02*k12^3*k2^4*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (36*k02^3*k12^3*k2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k02^2*k12^4*k2*mb^4*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02^3*k12*k2^3*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02^2*k12^2*k2^3*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (54*k02*k12^2*k2^4*mb^4*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^3*k2^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^3*k12^2*k2^3*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12^3*k2^3*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^4*k2^3*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^2*k12*k2^5*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12^2*k2^5*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^3*k12^4*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^4*k2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k02^3*k12*k2^3*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (14*k02^2*k12^2*k2^3*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (20*k02*k12^3*k2^3*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k12^3*k2^4*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k2^5*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02^3*k12^3*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02^2*k12^4*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (52*k02^2*k12^3*k2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (20*k02^3*k12*k2^2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (60*k02^2*k12*k2^3*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (126*k02*k12^2*k2^3*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k12^2*k2^4*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02*k2^5*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^4*k2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12^2*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (4*k02*k12^3*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k02^3*k12^2*k2^2*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02^2*k12^3*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02*k12^4*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k12^4*k2^3*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02*k12*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k12^2*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k02^3*k12^2*k2*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (138*k02^2*k12^2*k2^2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (72*k02*k12^3*k2^2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k12^4*k2^2*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (72*k02*k12*k2^4*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k12*k2^5*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^3*k12^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^3*k2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (3*k02^2*k12^4*k2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12*k2^3*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12^2*k2^3*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02*k12^3*k2^3*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^3*k2^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12*k2^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (5*k02*k12^2*k2^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^3*k2^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02^3*k12^3*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^2*k2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (16*k02^2*k12^3*k2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k12^4*k2^2*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02^3*k2^3*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12*k2^3*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (14*k02*k12^2*k2^3*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k02*k12*k2^4*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k12^2*k2^4*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k02^3*k12^2*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^4*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (36*k02^2*k12^2*k2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k02^3*k2^2*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k12^3*k2^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k2^3*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k02*k12*k2^3*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k12*k2^4*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k02^3*k12^2*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02^2*k12^3*k2^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (3*k02*k12^4*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^4*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^2*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02*k12*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^2*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^2*k12^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^3*k12*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02^2*k12^2*k2^2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02*k12^2*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k12^3*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02*k2^5*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k02^2*k12^3*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^3*k12*k2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k02^2*k12*k2^2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (54*k12^2*k2^3*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k2^5*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^2*k2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^3*k12*k2^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k02^2*k12^2*k2^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02*k12^3*k2^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^4*k2^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12*k2^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k2^5*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^5*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02^3*k12*k2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (16*k02^2*k12^2*k2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02*k12^3*k2*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^4*k2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (28*k02^2*k12*k2^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (22*k02*k12^2*k2^2*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k12^3*k2^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k02*k2^4*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k12*k2^4*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k2^5*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (56*k02^2*k12*k2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (16*k02*k12^2*k2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k12^3*k2*mb^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k12^2*k2^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (28*k2^4*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12^3*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12^3*k2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^2*k12*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02*k12^2*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^3*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^2*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^3*k12^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02^3*k2^2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (18*k02^2*k2^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (36*k02*k12*k2^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k12^2*k2^3*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (18*k02^2*k12^2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02^2*k2^2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (36*k12*k2^3*mb^4*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^3*k12^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12^3*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (k02*k12^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (k02^3*k2^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (3*k02^2*k2^3*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02*k12*k2^3*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k12^2*k2^3*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (22*k02^2*k12^2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (16*k02*k12^3*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (22*k02^2*k2^2*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (16*k02*k12*k2^2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k12^2*k2^2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (28*k12*k2^3*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k02*k12^2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k02*k2^2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (48*k12*k2^2*mb^4*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (5*k02^2*k12^2*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^3*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^4*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^2*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^3*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (3*k02*k2^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k2^5*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02^2*k12*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k02*k12^2*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k12^3*k2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (18*k2^4*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02*k12*k2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k12^2*k2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k2^3*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02^2*k12*k2*mB^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02*k12^2*k2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^3*k2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k2^4*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (28*k02*k12*k2*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (14*k12^2*k2*mb^2*mB^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (14*k2^3*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^3*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^2*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^3*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02*k12^2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02*k2^2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k12*k2^2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02*k12^2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02*k2^2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12*k2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^2*k2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k2^3*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k2*(k2^3*s - mB^2*s*(2*mb^4 - 2*mb^2*s + s^2) - 
        k2^2*(mb^2*(4*mB^2 - 6*s) + s*(mB^2 + 2*s)) + 
        k2*(2*mb^2*(mB^2 - 3*s)*s + s^2*(2*mB^2 + s) + mb^4*(-4*mB^2 + 6*s)))*
       Log[(k2 - u)/(s - u)])/((k2 - s)^4*s) - 
     (k02*(k12 - k2)^2*(k02^3*s - mB^2*s*(2*mb^4 - 2*mb^2*s + s^2) - 
        k02^2*(mb^2*(4*mB^2 - 6*s) + s*(mB^2 + 2*s)) + 
        k02*(2*mb^2*(mB^2 - 3*s)*s + s^2*(2*mB^2 + s) + 
          mb^4*(-4*mB^2 + 6*s)))*Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^4*
       s) - (k02^2*k12^7*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^8*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k12^6*k2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^7*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k12^8*k2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (k02^2*k12^5*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12^6*k2^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (5*k12^7*k2^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - (4*k12^6*k2^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + (k12^5*k2^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02^2*k12^6*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (18*k02*k12^7*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (30*k02^2*k12^5*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (36*k02*k12^6*k2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (18*k12^7*k2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02^2*k12^4*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02*k12^5*k2^2*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (48*k12^6*k2^2*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02^2*k12^3*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02*k12^4*k2^3*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (42*k12^5*k2^3*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02*k12^3*k2^4*mb^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k12^4*k2^4*mb^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (18*k02^2*k12^5*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (24*k02*k12^6*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (48*k02^2*k12^4*k2*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (48*k02*k12^5*k2*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k12^6*k2*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (42*k02^2*k12^3*k2^2*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02*k12^4*k2^2*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (66*k12^5*k2^2*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02^2*k12^2*k2^3*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (24*k02*k12^3*k2^3*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (60*k12^4*k2^3*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02*k12^2*k2^4*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (18*k12^3*k2^4*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k12^6*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (3*k02*k12^7*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (5*k02^2*k12^5*k2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02*k12^6*k2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (3*k12^7*k2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k02^2*k12^4*k2^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02*k12^5*k2^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k12^6*k2^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02^2*k12^3*k2^3*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^4*k2^3*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (7*k12^5*k2^3*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02*k12^3*k2^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^4*k2^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k12^5*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^6*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (12*k02^2*k12^4*k2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k02*k12^5*k2*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k12^6*k2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (18*k02^2*k12^3*k2^2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02*k12^4*k2^2*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k12^5*k2^2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k02^2*k12^2*k2^3*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02*k12^3*k2^3*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^2*k2^4*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k12^3*k2^4*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02^2*k12^4*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k02*k12^5*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (38*k02^2*k12^3*k2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (20*k02*k12^4*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k12^5*k2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (40*k02^2*k12^2*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^3*k2^2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (32*k12^4*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (14*k02^2*k12*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (28*k02*k12^2*k2^3*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (34*k12^3*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (14*k02*k12*k2^4*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k12^2*k2^4*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (8*k02^2*k12^6*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (12*k02*k12^7*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (20*k02^2*k12^5*k2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (24*k02*k12^6*k2*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (12*k12^7*k2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (16*k02^2*k12^4*k2^2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (8*k02*k12^5*k2^2*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (32*k12^6*k2^2*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (4*k02^2*k12^3*k2^3*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (8*k02*k12^4*k2^3*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (28*k12^5*k2^3*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (4*k02*k12^3*k2^4*mb^2*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (8*k12^4*k2^4*mb^2*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (12*k02^2*k12^5*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (16*k02*k12^6*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (32*k02^2*k12^4*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (32*k02*k12^5*k2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (16*k12^6*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (28*k02^2*k12^3*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (8*k02*k12^4*k2^2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (44*k12^5*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (8*k02^2*k12^2*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (16*k02*k12^3*k2^3*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (40*k12^4*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (8*k02*k12^2*k2^4*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (12*k12^3*k2^4*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (k02^2*k12^6*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^7*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^6*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k12^7*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (3*k02^2*k12^4*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02*k12^5*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (9*k12^6*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k12^3*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^4*k2^3*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k12^5*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02*k12^3*k2^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (k12^4*k2^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02^2*k12^5*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (18*k02*k12^6*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02^2*k12^4*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (36*k02*k12^5*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (18*k12^6*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02^2*k12^3*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (24*k02*k12^4*k2^2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (42*k12^5*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02^2*k12^2*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02*k12^3*k2^3*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (30*k12^4*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02*k12^2*k2^4*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k12^3*k2^4*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02^2*k12^4*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (24*k02^2*k12^3*k2*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (30*k02^2*k12^2*k2^2*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02*k12^3*k2^2*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k12^4*k2^2*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02^2*k12*k2^3*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (24*k02*k12^2*k2^3*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k12^3*k2^3*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (12*k02*k12*k2^4*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k12^2*k2^4*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02^2*k12^5*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (7*k02*k12^6*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (9*k02^2*k12^4*k2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (14*k02*k12^5*k2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (7*k12^6*k2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02^2*k12^3*k2^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02*k12^4*k2^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (18*k12^5*k2^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02^2*k12^2*k2^3*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12^3*k2^3*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (15*k12^4*k2^3*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02*k12^2*k2^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k12^3*k2^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k02^2*k12^4*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k02*k12^5*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (30*k02^2*k12^3*k2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k02*k12^4*k2*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k12^5*k2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (30*k02^2*k12^2*k2^2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (30*k12^4*k2^2*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k02^2*k12*k2^3*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02*k12^2*k2^3*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (30*k12^3*k2^3*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k02*k12*k2^4*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k12^2*k2^4*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^4*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02^2*k12^2*k2*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12^3*k2*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^4*k2*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k02^2*k12*k2^2*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^2*k2^2*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k12^3*k2^2*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02^2*k2^3*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12*k2^3*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^2*k2^3*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k2^4*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (k02^2*k12^5*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^6*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02^2*k12^4*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12^5*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^6*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (9*k02^2*k12^3*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02*k12^4*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (3*k12^5*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02^2*k12^2*k2^3*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k02*k12^3*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^2*k2^4*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (k12^3*k2^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02^2*k12^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02^2*k12^3*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (30*k02^2*k12^2*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02*k12^3*k2^2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k12^4*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (12*k02^2*k12*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (24*k02*k12^2*k2^3*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k12^3*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02*k12*k2^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k12^2*k2^4*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k12^4*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (5*k02*k12^5*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (3*k02^2*k12^3*k2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k02*k12^4*k2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (5*k12^5*k2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02*k12^3*k2^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k12^4*k2^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02^2*k12*k2^3*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12^2*k2^3*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (9*k12^3*k2^3*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02*k12*k2^4*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k12^2*k2^4*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02*k12^4*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k12^2*k2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^3*k2*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k12^4*k2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02^2*k12*k2^2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^2*k2^2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k12^3*k2^2*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k2^3*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12*k2^3*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k12^2*k2^3*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02*k2^4*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (k02^2*k12^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02^2*k12^3*k2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (5*k02^2*k12^2*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02*k12^3*k2^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k12^4*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k12*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k02*k12^2*k2^3*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^3*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12*k2^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (k12^2*k2^4*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02*k12^4*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02^2*k12^2*k2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^3*k2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k12^4*k2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k12*k2^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12^2*k2^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k12^3*k2^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02^2*k2^3*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12*k2^3*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k12^2*k2^3*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02*k2^4*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + (k02*k12^2*k2^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (2*k02*k12*k2^5*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k12^2*k2^5*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k02*k2^6*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k12*k2^6*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k2^7*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (6*k02*k12^2*k2^3*mb^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (12*k02*k12*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (6*k12^2*k2^4*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (6*k02*k2^5*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (12*k12*k2^5*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (6*k2^6*mb^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (6*k02*k12^2*k2^2*mb^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (12*k02*k12*k2^3*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (6*k12^2*k2^3*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (6*k02*k2^4*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (12*k12*k2^4*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (6*k2^5*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (k02*k12^2*k2^3*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12*k2^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (k12^2*k2^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (k02*k2^5*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12*k2^5*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (k2^6*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*k2^2*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2^3*mb^2*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2^3*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k2^4*mb^2*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^4*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k2^5*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k02*k12^2*k2*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k02*k12*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k12^2*k2^2*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k02*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k12*k2^3*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (4*k02*k12^2*k2^3*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4*s) + (8*k02*k12*k2^4*mb^2*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) + 
     (4*k12^2*k2^4*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*
       s) - (4*k02*k2^5*mb^2*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4*s) - (8*k12*k2^5*mb^2*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) + (4*k2^6*mb^2*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) - 
     (4*k02*k12^2*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4*s) + (8*k02*k12*k2^3*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) + 
     (4*k12^2*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*
       s) - (4*k02*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4*s) - (8*k12*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) + (4*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) - 
     (2*k02*k12^2*k2^3*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k02*k12*k2^4*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k12^2*k2^4*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k02*k2^5*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (4*k12*k2^5*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k2^6*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (6*k02*k12^2*k2^2*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (12*k02*k12*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (6*k12^2*k2^3*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (6*k02*k2^4*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (12*k12*k2^4*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (6*k2^5*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*k2^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2^3*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2^3*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k2^4*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^4*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k2^5*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*k2*mb^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2^2*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2^2*mb^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k2^3*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^3*mb^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k2^4*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k02*k12^2*k2^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (2*k02*k12*k2^3*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k12^2*k2^3*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k02*k2^4*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k12*k2^4*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k2^5*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (k02*k12^2*k2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k12*k2^2*mB^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (k12^2*k2^2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (k02*k2^3*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12*k2^3*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (k2^4*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (6*k02^4*k12^5*k2^3*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12^4*k2^4*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^3*k12^5*k2^4*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k12^3*k2^5*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^3*k12^4*k2^5*mb^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^3*k12^3*k2^6*mb^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k12^5*k2^2*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k02^4*k12^3*k2^4*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12^4*k2^4*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^5*k2^4*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^4*k12^2*k2^5*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^3*k12^3*k2^5*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^2*k12^4*k2^5*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^3*k12^2*k2^6*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^2*k12^3*k2^6*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k12^5*k2^3*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^4*k2^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02^3*k12^5*k2^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^4*k12^3*k2^5*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k12^4*k2^5*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^3*k12^3*k2^6*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k12^5*k2^2*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12^4*k2^3*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k02^4*k12^3*k2^4*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^3*k12^4*k2^4*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^5*k2^4*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^4*k12^2*k2^5*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k12^3*k2^5*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^4*k2^5*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^2*k2^6*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^3*k2^6*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k12^5*k2*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^4*k12^4*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k12^5*k2^2*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^4*k12^3*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^3*k12^4*k2^3*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^5*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (44*k02^4*k12^2*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (30*k02^3*k12^3*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^2*k12^4*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^5*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^4*k12*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^3*k12^2*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^2*k12^3*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^4*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^3*k12*k2^6*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^2*k2^6*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02*k12^3*k2^6*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^4*k12^5*k2^3*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (8*k02^4*k12^4*k2^4*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) + 
     (4*k02^3*k12^5*k2^4*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) - (4*k02^4*k12^3*k2^5*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) - 
     (8*k02^3*k12^4*k2^5*mb^2*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (4*k02^3*k12^3*k2^6*mb^2*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) - 
     (4*k02^4*k12^5*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (12*k02^4*k12^3*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) + 
     (8*k02^3*k12^4*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (4*k02^2*k12^5*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) - 
     (8*k02^4*k12^2*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) - (16*k02^3*k12^3*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) - 
     (8*k02^2*k12^4*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (8*k02^3*k12^2*k2^6*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) + 
     (4*k02^2*k12^3*k2^6*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (2*k02^4*k12^5*k2^3*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^4*k12^4*k2^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k12^5*k2^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^3*k2^5*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^3*k12^4*k2^5*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^3*k12^3*k2^6*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^4*k12^5*k2^2*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^4*k12^4*k2^3*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k02^4*k12^3*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^3*k12^4*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^2*k12^5*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k12^2*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^3*k12^3*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^2*k12^4*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^3*k12^2*k2^6*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^3*k2^6*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k02^4*k12^4*k2^2*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^5*k2^2*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02^4*k12^3*k2^3*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12^4*k2^3*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^2*k12^5*k2^3*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (54*k02^4*k12^2*k2^4*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k02^3*k12^3*k2^4*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^2*k12^4*k2^4*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^4*k12*k2^5*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k12^2*k2^5*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k02^2*k12^3*k2^5*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12*k2^6*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (30*k02^2*k12^2*k2^6*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^5*k2^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k02^4*k12^4*k2^3*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^3*k12^4*k2^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^5*k2^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^4*k12^2*k2^5*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^3*k12^3*k2^5*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^4*k2^5*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^3*k12^2*k2^6*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^3*k2^6*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k12^5*k2*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (38*k02^4*k12^4*k2^2*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k12^5*k2^2*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k02^4*k12^3*k2^3*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^3*k12^4*k2^3*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^5*k2^3*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (22*k02^4*k12^2*k2^4*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^3*k12^3*k2^4*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^2*k12^4*k2^4*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12^5*k2^4*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02^4*k12*k2^5*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^3*k12^2*k2^5*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (68*k02^2*k12^3*k2^5*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^4*k2^5*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^3*k12*k2^6*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (42*k02^2*k12^2*k2^6*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^3*k2^6*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^4*k12^4*k2*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^5*k2*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^4*k12^3*k2^2*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^3*k12^4*k2^2*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^4*k12^2*k2^3*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^3*k12^3*k2^3*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12^4*k2^3*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02*k12^5*k2^3*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k02^4*k12*k2^4*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^3*k12^2*k2^4*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (84*k02^2*k12^3*k2^4*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02*k12^4*k2^4*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k2^5*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^3*k12*k2^5*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^2*k12^2*k2^5*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02*k12^3*k2^5*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^3*k2^6*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (52*k02^2*k12*k2^6*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02*k12^2*k2^6*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (5*k02^4*k12^5*k2^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k12^4*k2^3*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^4*k12^3*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12^4*k2^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02^2*k12^5*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^4*k12^2*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^3*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^2*k12^4*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^3*k12^2*k2^6*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (5*k02^2*k12^3*k2^6*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (42*k02^4*k12^4*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12^5*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02^4*k12^3*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k12^4*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^2*k12^5*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^4*k12^2*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k02^2*k12^4*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^3*k12^2*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k02^2*k12^3*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^3*k12*k2^6*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (42*k02^2*k12^2*k2^6*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^4*k12^3*k2^2*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12^4*k2^2*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^4*k12^2*k2^3*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^3*k12^3*k2^3*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^2*k12^4*k2^3*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^4*k12*k2^4*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^3*k12^2*k2^4*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (144*k02^2*k12^3*k2^4*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (144*k02^2*k12^2*k2^5*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^2*k12*k2^6*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k12^5*k2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^4*k2^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k12^5*k2^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12^4*k2^3*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^2*k12^5*k2^3*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k12^2*k2^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k02^3*k12^3*k2^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k12^4*k2^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02*k12^5*k2^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^4*k12*k2^5*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^3*k12^2*k2^5*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^2*k12^3*k2^5*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^4*k2^5*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^3*k12*k2^6*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02*k12^3*k2^6*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (42*k02^4*k12^4*k2*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^3*k12^5*k2*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^3*k2^2*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k02^3*k12^4*k2^2*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^4*k12^2*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (216*k02^3*k12^3*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^2*k12^4*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02*k12^5*k2^3*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^4*k12*k2^4*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (122*k02^3*k12^2*k2^4*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (204*k02^2*k12^3*k2^4*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02*k12^4*k2^4*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k2^5*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12*k2^5*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^2*k12^2*k2^5*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k02*k12^3*k2^5*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k2^6*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^2*k12*k2^6*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (42*k02*k12^2*k2^6*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (68*k02^4*k12^3*k2*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02^3*k12^4*k2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^2*k12^5*k2*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (144*k02^4*k12^2*k2^2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^3*k12^3*k2^2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k02^2*k12^4*k2^2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02*k12^5*k2^2*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (84*k02^4*k12*k2^3*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02^3*k12^2*k2^3*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (96*k02^2*k12^3*k2^3*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02*k12^4*k2^3*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^4*k2^4*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (124*k02^3*k12*k2^4*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (256*k02^2*k12^2*k2^4*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02*k12^3*k2^4*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (140*k02^2*k12*k2^5*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02*k12^2*k2^5*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^2*k2^6*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (68*k02*k12*k2^6*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^4*k12^5*k2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^4*k12^4*k2^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^5*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12^3*k2^3*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k12^4*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^2*k12^5*k2^3*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02^4*k12^2*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^3*k12^3*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (7*k02^2*k12^4*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^5*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k12*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12^2*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02^2*k12^3*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02*k12^4*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k12*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (9*k02^2*k12^2*k2^6*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^3*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^4*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^3*k12^5*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^4*k12^3*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (84*k02^3*k12^4*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^4*k12^2*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02^3*k12^3*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (132*k02^2*k12^4*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k12^5*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (132*k02^3*k12^2*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (216*k02^2*k12^3*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k02^2*k12^2*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02*k12^3*k2^5*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^2*k12*k2^6*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02*k12^2*k2^6*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02^4*k12^3*k2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12^4*k2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^2*k12^5*k2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (144*k02^4*k12^2*k2^2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^3*k12^3*k2^2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^2*k12^4*k2^2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k12^5*k2^2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02^4*k12*k2^3*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (192*k02^3*k12^2*k2^3*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^2*k12^3*k2^3*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k02^3*k12*k2^4*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (240*k02^2*k12^2*k2^4*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (120*k02^2*k12*k2^5*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (96*k02*k12^2*k2^5*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02*k12*k2^6*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (3*k02^4*k12^4*k2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^3*k12^4*k2^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^2*k2^3*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^3*k12^3*k2^3*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^4*k2^3*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^4*k12*k2^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (5*k02^3*k12^2*k2^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^3*k2^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (3*k02*k12^4*k2^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k2^5*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^3*k12*k2^5*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^2*k2^5*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02*k12^3*k2^5*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02^3*k2^6*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12*k2^6*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02*k12^2*k2^6*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^4*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^3*k12^5*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^3*k2*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (128*k02^3*k12^4*k2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^2*k12^5*k2*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^4*k12^2*k2^2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (184*k02^3*k12^3*k2^2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02^2*k12^4*k2^2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02*k12^5*k2^2*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^4*k12*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02^3*k12^2*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02^2*k12^3*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02*k12^4*k2^3*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k12^5*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^4*k2^4*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (84*k02^3*k12*k2^4*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (176*k02^2*k12^2*k2^4*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (228*k02*k12^3*k2^4*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (100*k02^2*k12*k2^5*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (88*k02*k12^2*k2^5*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k12^3*k2^5*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^2*k2^6*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k12*k2^6*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k12^2*k2^6*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^4*k12^3*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^3*k12^4*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^2*k12^5*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02^4*k12^2*k2*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (200*k02^3*k12^3*k2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (116*k02^2*k12^4*k2*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^4*k12*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (444*k02^3*k12^2*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (244*k02^2*k12^3*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (124*k02*k12^4*k2^2*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k12^5*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k2^3*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (256*k02^3*k12*k2^3*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (144*k02^2*k12^2*k2^3*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02*k12^3*k2^3*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02^3*k2^4*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02^2*k12*k2^4*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (320*k02*k12^2*k2^4*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^2*k2^5*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02*k12*k2^5*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k12^2*k2^5*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02*k2^6*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k12*k2^6*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k12^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^4*k12^4*k2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^5*k2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^3*k2^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^3*k12^4*k2^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^3*k12^3*k2^3*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^2*k12^4*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02*k12^5*k2^3*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k02^4*k12*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12^2*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (21*k02^2*k12^3*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02*k12^4*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k12^5*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^2*k12^2*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^3*k2^5*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^4*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (3*k02^2*k12*k2^6*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02*k12^2*k2^6*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (k12^3*k2^6*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^3*k12^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^4*k12^3*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (156*k02^3*k12^4*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^2*k12^5*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02^4*k12^2*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (210*k02^3*k12^3*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^2*k12^4*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02*k12^5*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (42*k02^4*k12*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02^3*k12^2*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^2*k12^3*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02*k12^4*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k12^5*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (120*k02^3*k12*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02^2*k12^2*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (270*k02*k12^3*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k02^2*k12*k2^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (84*k02*k12^2*k2^5*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k12^3*k2^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (42*k02*k12*k2^6*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k12^2*k2^6*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^4*k12^3*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^3*k12^4*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^2*k12^5*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^4*k12^2*k2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (216*k02^3*k12^3*k2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (108*k02^2*k12^4*k2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^4*k12*k2^2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (468*k02^3*k12^2*k2^2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (234*k02^2*k12^3*k2^2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k02*k12^4*k2^2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k12^5*k2^2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02^3*k12*k2^3*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (120*k02^2*k12^2*k2^3*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (360*k02*k12^2*k2^4*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (240*k02*k12*k2^5*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k12^2*k2^5*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k12*k2^6*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k12^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^3*k12^5*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02^4*k12^3*k2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^3*k12^4*k2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^2*k12^5*k2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12^2*k2^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (13*k02^3*k12^3*k2^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k12^4*k2^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^5*k2^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^4*k12*k2^3*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02^3*k12^2*k2^3*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^3*k2^3*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02*k12^4*k2^3*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k12^5*k2^3*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^4*k2^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^3*k12*k2^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02^2*k12^2*k2^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (21*k02*k12^3*k2^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^2*k12*k2^5*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^2*k2^5*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k12^3*k2^5*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k2^6*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (9*k02*k12*k2^6*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k12^2*k2^6*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k12^3*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^4*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^5*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^4*k12^2*k2*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^3*k2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02^2*k12^4*k2*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k02^4*k12*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (108*k02^3*k12^2*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (166*k02^2*k12^3*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (84*k02*k12^4*k2^2*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k12^5*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^4*k2^3*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k02^3*k12*k2^3*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (104*k02^2*k12^2*k2^3*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (112*k02*k12^3*k2^3*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k12^4*k2^3*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^3*k2^4*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^2*k12*k2^4*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (44*k02*k12^2*k2^4*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k12^3*k2^4*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^2*k2^5*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (88*k02*k12*k2^5*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k12^2*k2^5*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02*k2^6*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k12*k2^6*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^4*k12^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (34*k02^3*k12^3*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^2*k12^4*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^5*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^4*k12*k2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (108*k02^3*k12^2*k2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (168*k02^2*k12^3*k2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^4*k2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^5*k2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^4*k2^2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (114*k02^3*k12*k2^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (384*k02^2*k12^2*k2^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (202*k02*k12^3*k2^2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k12^4*k2^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^3*k2^3*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (200*k02^2*k12*k2^3*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (440*k02*k12^2*k2^3*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (280*k02*k12*k2^4*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k12^2*k2^4*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02*k2^5*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (58*k12*k2^5*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k2^6*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (k02^4*k12^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (2*k02^3*k12^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k12^3*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^3*k12^4*k2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^5*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^3*k12^3*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^2*k12^4*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^5*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^2*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^3*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^5*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k02^4*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^2*k12^2*k2^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02*k12^3*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (3*k12^4*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12*k2^5*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02*k12^2*k2^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (k02^2*k2^6*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k12^2*k2^6*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k12^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (42*k02^3*k12^4*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^5*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k02^4*k12^2*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^3*k12^3*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (108*k02^2*k12^4*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^4*k12*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (198*k02^3*k12^2*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (234*k02^2*k12^3*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (120*k02*k12^4*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k12^5*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^4*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^3*k12*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k02^2*k12^2*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02*k12^3*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k12^4*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (126*k02*k12^2*k2^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k12^3*k2^4*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (132*k02*k12*k2^5*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k12^2*k2^5*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02*k2^6*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k12*k2^6*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^4*k12^2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02^3*k12^3*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (30*k02^2*k12^4*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^4*k12*k2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (120*k02^3*k12^2*k2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (180*k02^2*k12^3*k2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^4*k2^2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02^3*k12*k2^2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (450*k02^2*k12^2*k2^2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02*k12^3*k2^2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (30*k12^4*k2^2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (240*k02^2*k12*k2^3*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (480*k02*k12^2*k2^3*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02*k12*k2^4*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (96*k12^2*k2^4*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k12*k2^5*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (6*k2^6*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^4*k12^3*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (9*k02^3*k12^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^5*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^4*k12^2*k2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (14*k02^3*k12^3*k2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^2*k12^4*k2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k12*k2^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (45*k02^3*k12^2*k2^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (34*k02^2*k12^3*k2^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k02*k12^4*k2^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k12^5*k2^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (5*k02^4*k2^3*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12*k2^3*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^2*k12^2*k2^3*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^3*k2^3*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k12^4*k2^3*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^3*k2^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02^2*k12*k2^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (41*k02*k12^2*k2^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k12^3*k2^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^2*k2^5*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (22*k02*k12*k2^5*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k12^2*k2^5*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02*k2^6*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k12*k2^6*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^4*k12^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^3*k12^3*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^2*k12^4*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12^5*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02^4*k12*k2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^3*k12^2*k2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^2*k12^3*k2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^4*k2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k12^5*k2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^4*k2^2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (94*k02^3*k12*k2^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^2*k2^2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^3*k2^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k12^4*k2^2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (56*k02^3*k2^3*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k02*k12^2*k2^3*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k12^3*k2^3*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (112*k02*k12*k2^4*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k12^2*k2^4*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k02*k2^5*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12*k2^5*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k2^6*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (46*k02^3*k12^2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^2*k12^3*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02*k12^4*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (92*k02^3*k12*k2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (80*k02^2*k12^2*k2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02*k12^3*k2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k12^4*k2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (46*k02^3*k2^2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (100*k02^2*k12*k2^2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (30*k02*k12^2*k2^2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k12^3*k2^2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02^2*k2^3*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (80*k02*k12*k2^3*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (96*k12^2*k2^3*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02*k2^4*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (112*k12*k2^4*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (46*k2^5*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (k02^4*k12^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k02^2*k12^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^3*k12^3*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^2*k12^4*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (3*k02^4*k12*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^3*k12^2*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^2*k12^3*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k12^5*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k12^2*k2^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02*k12^3*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (2*k12^4*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k02^3*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^2*k12*k2^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02*k12^2*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (4*k02^2*k2^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12*k2^5*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k12^2*k2^5*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k2^6*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k12*k2^6*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k12^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^3*k12^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (30*k02^2*k12^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12^2*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k02^3*k12*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (90*k02^2*k12^2*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (60*k02*k12^3*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (30*k12^4*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k2^3*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (60*k02^2*k12*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (144*k02*k12^2*k2^3*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k12^3*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (108*k02*k12*k2^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k2^5*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k12*k2^5*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k2^6*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k12^2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (60*k02^2*k12^3*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^3*k12*k2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k02^2*k12^2*k2*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k2^2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (60*k02^2*k12*k2^2*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (60*k12^3*k2^2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (144*k12^2*k2^3*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (108*k12*k2^4*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k2^5*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (15*k02^3*k12^3*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^2*k12^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02*k12^5*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^4*k12*k2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^3*k12^2*k2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^3*k2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^4*k2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k12^5*k2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k2^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (17*k02^3*k12*k2^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^2*k12^2*k2^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (29*k02*k12^3*k2^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k12^4*k2^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k2^3*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (30*k02^2*k12*k2^3*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (44*k02*k12^2*k2^3*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k12^3*k2^3*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02*k12*k2^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k12^2*k2^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02*k2^5*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (11*k12*k2^5*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k2^6*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (38*k02^3*k12^2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^2*k12^3*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02*k12^4*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (76*k02^3*k12*k2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02^2*k12^2*k2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02*k12^3*k2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k12^4*k2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (38*k02^3*k2^2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02^2*k12*k2^2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (54*k02*k12^2*k2^2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k12^3*k2^2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02^2*k2^3*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (128*k02*k12*k2^3*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k12^2*k2^3*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02*k2^4*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (28*k12*k2^4*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (38*k2^5*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02^2*k12^2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02*k12^3*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (128*k02^2*k12*k2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12^2*k2*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k12^3*k2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k02^2*k2^2*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02*k12*k2^2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k12^2*k2^2*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (108*k12*k2^3*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k2^4*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k12^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (6*k02^3*k12^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (3*k02^2*k12^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12^2*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^3*k2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k02^4*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^3*k12*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (21*k02^2*k12^2*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02*k12^3*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k12^4*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (8*k02^3*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^2*k12*k2^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02*k12^2*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12*k2^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k12^2*k2^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02*k2^5*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k12*k2^5*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k2^6*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^2*k12^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^2*k12^2*k2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k2^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02^2*k12*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02*k12^2*k2^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k12^3*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02^2*k2^3*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02*k12*k2^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02*k2^4*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k12*k2^4*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (24*k2^5*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02^2*k12^2*mb^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02^2*k12*k2*mb^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02^2*k2^2*mb^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k12^2*k2^2*mb^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k12*k2^3*mb^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k2^4*mb^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (7*k02^3*k12^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k02^2*k12^3*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (5*k02*k12^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^3*k12*k2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (22*k02^2*k12^2*k2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02*k12^3*k2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (5*k12^4*k2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (7*k02^3*k2^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^2*k12*k2^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (9*k02*k12^2*k2^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k12^3*k2^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^2*k2^3*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02*k12*k2^3*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k12^2*k2^3*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02*k2^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k12*k2^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (7*k2^5*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (52*k02^2*k12^2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02*k12^3*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (104*k02^2*k12*k2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (64*k02*k12^2*k2*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k12^3*k2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (52*k02^2*k2^2*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02*k12*k2^2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k12^2*k2^2*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k12*k2^3*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (52*k2^4*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02*k12^2*mb^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02*k12*k2*mb^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k12^2*k2*mb^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k02*k2^2*mb^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k12*k2^2*mb^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k2^3*mb^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k02^3*k12^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (9*k02^2*k12^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (2*k02*k12^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^3*k12*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^2*k12^2*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^3*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (2*k12^4*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k02^3*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (7*k02^2*k12*k2^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02*k12^2*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (5*k12^3*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (8*k02^2*k2^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02*k12*k2^3*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k12^2*k2^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (8*k02*k2^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k12*k2^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (4*k2^5*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^2*k12^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k02*k12^3*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k02^2*k12*k2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k02*k12^2*k2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k12^3*k2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^2*k2^2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02*k12*k2^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (54*k12*k2^3*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (36*k2^4*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02*k12^2*mb^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02*k12*k2*mb^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k12^2*k2*mb^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02*k2^2*mb^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k12*k2^2*mb^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k2^3*mb^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^2*k12^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (7*k02*k12^3*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12*k2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02*k12^2*k2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (7*k12^3*k2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^2*k2^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (7*k02*k12*k2^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k12^2*k2^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (9*k12*k2^3*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k2^4*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02*k12^2*mb^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02*k12*k2*mb^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k12^2*k2*mb^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02*k2^2*mb^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k12*k2^2*mb^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k2^3*mb^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (5*k02^2*k12^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (4*k02*k12^3*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^2*k12*k2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02*k12^2*k2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k12^3*k2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (5*k02^2*k2^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (3*k12^2*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k12*k2^3*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (5*k2^4*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02*k12^2*mb^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02*k12*k2*mb^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k12^2*k2*mb^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k02*k2^2*mb^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k12*k2^2*mb^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k2^3*mb^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (3*k02*k12^2*mB^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02*k12*k2*mB^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (3*k12^2*k2*mB^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k02*k2^2*mB^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k12*k2^2*mB^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k2^3*mB^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (2*k02*k12^2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (4*k02*k12*k2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (2*k12^2*k2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (2*k02*k2^2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k12*k2^2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (2*k2^3*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5)))/(4*mB*Pi^2), 
  (mb^2*Nc*Qb*((12*k02*k12^3*k2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (6*k12^4*k2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (6*k12^2*k2^3*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12^3*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (2*k02*k12*k2^2*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (4*k12^2*k2^2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (4*k02*k12^4*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*s*(k12 - u)) + (4*k02*k12^2*k2^2*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*(k12 - u)) + 
     (8*k12^3*k2^2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*
       (k12 - u)) + (k02*k12^5*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (k02*k12^3*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k12^4*k2^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12^4*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12^2*k2^2*mb^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (4*k12^3*k2^2*mb^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^3*k2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k12^4*k2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k12^2*k2^3*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (4*k02*k12^2*k2*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k12^3*k2*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (2*k12*k2^3*mb^2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (4*k02*k12^3*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^4*k2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^2*k2^3*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (4*k02*k12^2*k2*mb^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k12^3*k2*mb^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k12*k2^3*mb^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k12^3*mB^2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (2*k02*k12*k2^2*mB^2*s^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (4*k12^2*k2^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^2*mb^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (k12 - u)) + (2*k02*k2^2*mb^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(k12 - u)) + (4*k12*k2^2*mb^2*mB^2*s^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k02*k12^3*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k02*k12*k2^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k12^2*k2^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12*k2*mB^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k12^2*k2*mB^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (k2^3*mB^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(k12 - u)) + 
     (2*k02*k12^2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (2*k02*k2^2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (4*k12*k2^2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (4*k02*k12*k2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (2*k12^2*k2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) + 
     (2*k2^3*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(s - u)^3) - 
     (5*k02^2*k12^3*k2*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (10*k02^2*k12^2*k2^2*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (5*k02*k12^3*k2^2*mb^4*mB^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (5*k02^2*k12*k2^3*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (10*k02*k12^2*k2^3*mb^4*mB^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (5*k02*k12*k2^4*mb^4*mB^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k02^2*k12^3*k2*mb^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (12*k02^2*k12^2*k2^2*mb^4*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02*k12^3*k2^2*mb^4*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k02^2*k12*k2^3*mb^4*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (12*k02*k12^2*k2^3*mb^4*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k02*k12*k2^4*mb^4*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02^2*k12^3*k2*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k02^2*k12^2*k2^2*mb^2*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k12^3*k2^2*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k02^2*k12*k2^3*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (2*k02*k12^2*k2^3*mb^2*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k12*k2^4*mb^2*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k02^2*k12^3*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (5*k02^2*k12^2*k2*mb^4*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (4*k02^2*k12*k2^2*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k02*k12^2*k2^2*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (2*k12^3*k2^2*mb^4*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02^2*k2^3*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k02*k12*k2^3*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (4*k12^2*k2^3*mb^4*mB^2*s)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02*k2^4*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (2*k12*k2^4*mb^4*mB^2*s)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k02^2*k12^3*k2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (2*k02^2*k12^2*k2^2*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02*k12^3*k2^2*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k02^2*k12*k2^3*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (2*k02*k12^2*k2^3*mb^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02*k12*k2^4*mb^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (3*k02^2*k12^3*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02^2*k12^2*k2*mb^4*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02^2*k12*k2^2*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (3*k12^3*k2^2*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (6*k12^2*k2^3*mb^4*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k12*k2^4*mb^4*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02^2*k12^3*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k02^2*k12^2*k2*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k02^2*k12*k2^2*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02*k12^2*k2^2*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k12^3*k2^2*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k02^2*k2^3*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (2*k02*k12*k2^3*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k12^2*k2^3*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k02*k2^4*mb^2*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k12*k2^4*mb^2*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (4*k02^2*k12^2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k02*k12^3*mb^4*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (8*k02^2*k12*k2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k02*k12^2*k2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k12^3*k2*mb^4*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (4*k02^2*k2^2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k02*k12*k2^2*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (2*k12^2*k2^2*mb^4*mB^2*s^2)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (7*k12*k2^3*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (4*k2^4*mb^4*mB^2*s^2)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k02^2*k12^3*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02^2*k12^2*k2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k02^2*k12*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k02*k12^2*k2^2*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k12^3*k2^2*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02^2*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (2*k02*k12*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k12^2*k2^3*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k02*k2^4*mb^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k12*k2^4*mb^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (3*k02^2*k12^2*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (6*k02^2*k12*k2*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (3*k02^2*k2^2*mb^4*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (3*k12^2*k2^2*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (6*k12*k2^3*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (3*k2^4*mb^4*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k02^2*k12^2*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02*k12^3*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k02^2*k12*k2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (2*k02*k12^2*k2*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k12^3*k2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k02^2*k2^2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k02*k12*k2^2*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k12^2*k2^2*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k12*k2^3*mb^2*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k2^4*mb^2*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (7*k02*k12^2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (14*k02*k12*k2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (7*k12^2*k2*mb^4*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (7*k02*k2^2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (14*k12*k2^2*mb^4*mB^2*s^3)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (7*k2^3*mb^4*mB^2*s^3)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02^2*k12^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k12^3*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (2*k02^2*k12*k2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k02*k12^2*k2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k12^3*k2*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02^2*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k12*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k12^2*k2^2*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k12*k2^3*mb^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k2^4*mb^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (6*k02*k12^2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (12*k02*k12*k2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (6*k12^2*k2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (6*k02*k2^2*mb^4*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (12*k12*k2^2*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (6*k2^3*mb^4*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k12^2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k02*k12*k2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k12^2*k2*mb^2*mB^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (k02*k2^2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (2*k12*k2^2*mb^2*mB^2*s^4)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (k2^3*mb^2*mB^2*s^4)/
      ((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) + 
     (k02*k12^2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*(s - u)^2) - 
     (2*k02*k12*k2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) - (k12^2*k2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (k02*k2^2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*(-k12 + s)^3*
       (s - u)^2) + (2*k12*k2^2*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) - (k2^3*mb^2*s^5)/((k02 - s)^2*(k2 - s)^2*
       (-k12 + s)^3*(s - u)^2) + (12*k02^3*k12^3*k2^3*mb^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^2*k12^4*k2^3*mb^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^2*k12^2*k2^5*mb^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^4*k2*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^3*k12^3*k2^2*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^3*k12*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k02^2*k12^2*k2^4*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12^3*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^3*k12^4*k2^2*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3*(s - u)) + (4*k02^3*k12^2*k2^4*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*(s - u)) + 
     (8*k02^2*k12^3*k2^4*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*
       (s - u)) + (2*k02^3*k12^4*k2^2*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^2*k2^4*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02^2*k12^3*k2^4*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02^3*k12^2*k2^3*mb^4*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^2*k12^3*k2^3*mb^4*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^2*k12*k2^5*mb^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^3*k12^3*k2^3*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k02^2*k12^4*k2^3*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^2*k12^2*k2^5*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^3*k12^2*k2^3*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02^2*k12^3*k2^3*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^4*k2^3*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^2*k12*k2^5*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02*k12^2*k2^5*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (66*k02^3*k12^2*k2^2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (36*k02^2*k12^3*k2^2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (18*k02*k12^4*k2^2*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k2^4*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^2*k12*k2^4*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (32*k02*k12*k2^5*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k12^4*k2^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k12^2*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*k2^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02^3*k12^3*k2^2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12^4*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02*k12^2*k2^5*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k02^3*k12^3*k2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02^2*k12^4*k2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k02^3*k12*k2^3*mb^4*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02^2*k12^2*k2^3*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (54*k02*k12^2*k2^4*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^4*k2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12*k2^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^2*k12^2*k2^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02*k12^3*k2^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^4*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (8*k02^3*k12^3*k2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k02^2*k12^4*k2*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02^3*k12*k2^3*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^2*k12^2*k2^3*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02^3*k2^4*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^2*k12*k2^4*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02*k12^2*k2^4*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k12^3*k2^4*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^3*k12^3*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (4*k02^2*k12^4*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (52*k02^2*k12^3*k2*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (20*k02^3*k12*k2^2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (60*k02^2*k12*k2^3*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (126*k02*k12^2*k2^3*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k12^2*k2^4*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02*k2^5*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^3*k2^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^2*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^4*k2^3*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^5*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^2*k2^2*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^2*k12^2*k2^3*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02*k12^3*k2^3*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12*k2^5*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02^3*k12^2*k2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (138*k02^2*k12^2*k2^2*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (72*k02*k12^3*k2^2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k12^4*k2^2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (72*k02*k12*k2^4*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k12*k2^5*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^2*k2^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^2*k12^3*k2^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (3*k02*k12^4*k2^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k12^4*k2^3*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^2*k2^5*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12*k2^5*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (k12^2*k2^5*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^3*k12^2*k2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^3*k12*k2^2*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (42*k02^2*k12^2*k2^2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02*k12^3*k2^2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k12^4*k2^2*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12*k2^4*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (10*k02*k2^5*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k12*k2^5*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02^3*k12^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12^4*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k02^2*k12^2*k2*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02^3*k2^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (16*k12^3*k2^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^2*k2^3*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02*k12*k2^3*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (32*k12*k2^4*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k02^3*k12^4*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12^3*k2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (3*k02^2*k12^4*k2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^2*k12^2*k2^3*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^3*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (5*k02*k12^2*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k12^3*k2^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02^3*k12^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02^2*k12^3*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02^3*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^2*k12*k2^3*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02*k12^2*k2^3*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k12^2*k2^4*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (24*k02^2*k12^3*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02^3*k12*k2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02^2*k12*k2^2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (54*k12^2*k2^3*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k2^5*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^3*k2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02^3*k2^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (6*k02^2*k12*k2^3*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02*k12^2*k2^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^3*k2^3*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12^2*k2^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k12^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (20*k02^2*k12^3*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02*k12^4*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02^3*k2^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02^2*k2^3*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k02*k12*k2^3*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (30*k12^2*k2^3*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (56*k02^2*k12*k2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (16*k02*k12^2*k2*mb^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k12^3*k2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k12^2*k2^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (28*k2^4*mb^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12^2*k2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^3*k12*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02^2*k12^2*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (6*k02*k12^3*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^4*k2^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k2^5*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12*k2^5*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (8*k02^3*k12*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02^2*k12^2*k2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02*k12^3*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^4*k2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k02^2*k12*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (10*k02*k12^2*k2^2*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k12^3*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k02*k2^4*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k12*k2^4*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k2^5*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k02^2*k12^2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (18*k02^2*k2^2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (36*k12*k2^3*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^3*k12*k2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (5*k02^2*k12^2*k2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k02*k12^3*k2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k12^4*k2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k02^2*k12*k2^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^2*k2^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^3*k2^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (3*k02*k2^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12*k2^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (k2^5*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (28*k02^2*k12*k2*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02*k12^2*k2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (12*k12^3*k2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (14*k2^4*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (24*k02*k12^2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (24*k02*k2^2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (48*k12*k2^2*mb^4*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k12^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (4*k02^2*k12^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02*k12^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02^3*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (3*k02^2*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02*k12*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k12^2*k2^3*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (10*k02^2*k12^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (8*k02*k12^3*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (10*k02^2*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k02*k12*k2^2*mb^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k12^2*k2^2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (12*k12*k2^3*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (36*k02*k12*k2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k12^2*k2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (18*k2^3*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k12^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12^3*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02^2*k2^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12*k2^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (2*k12^2*k2^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12*k2^3*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (8*k02*k12^2*mb^2*mB^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (8*k02*k2^2*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (s - u)) + (16*k12*k2^2*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02^2*k12*k2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (4*k02*k12^2*k2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k12^3*k2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (2*k2^4*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(s - u)) + (12*k02*k12*k2*mb^2*s^7)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k12^2*k2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k2^3*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k02*k12*k2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k12^2*k2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k2^3*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02*k12^2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (k02*k2^2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (2*k12*k2^2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(s - u)) + 
     (6*k02*k12^4*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (6*k02*k12^2*k2^2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (12*k12^3*k2^2*mb^4)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (4*k02*k12^2*k2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (2*k12^3*k2*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12*k2^3*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (8*k02*k12^3*k2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*
       (-k12 + u)) + (4*k12^4*k2*mb^4*mB^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*s*(-k12 + u)) + (4*k12^2*k2^3*mb^4*mB^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*s*(-k12 + u)) + 
     (2*k02*k12^4*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^5*k2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^3*k2^3*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k02*k12^3*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k12^4*k2*mb^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k12^2*k2^3*mb^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (k02*k12^4*mB^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (k02*k12^2*k2^2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12^3*k2^2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^3*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k02*k12*k2^2*mb^2*mB^2*s)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (4*k12^2*k2^2*mb^2*mB^2*s)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^4*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^2*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k12^3*k2^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^3*mb^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12*k2^2*mb^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (4*k12^2*k2^2*mb^2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (4*k02*k12^2*k2*mB^2*s^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12^3*k2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12*k2^3*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k02*k12*k2*mb^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*
       (-k12 + u)) + (2*k12^2*k2*mb^2*mB^2*s^2)/((k02 - k12)*(k12 - k2)*
       (k12 - s)^4*(-k12 + u)) + (2*k2^3*mb^2*mB^2*s^2)/
      ((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k02*k12^2*k2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12^3*k2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k12*k2^3*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k02*k12^2*mB^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (k02*k2^2*mB^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (2*k12*k2^2*mB^2*s^3)/((k02 - k12)*(k12 - k2)*(k12 - s)^4*(-k12 + u)) + 
     (4*k02*k12*k2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*(-k2 + s)*
       (-s + u)^3) + (2*k12^2*k2*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*
       (-k2 + s)*(-s + u)^3) + (2*k2^3*mb^4*mB^2*s)/((k02 - s)*(k12 - s)^2*
       (-k2 + s)*(-s + u)^3) + (2*k02*k12^2*mb^4*s^2)/
      ((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (2*k02*k2^2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (4*k12*k2^2*mb^4*s^2)/((k02 - s)*(k12 - s)^2*(-k2 + s)*(-s + u)^3) + 
     (6*k02^3*k12^4*k2^2*mb^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k02^3*k12^2*k2^4*mb^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k02^2*k12^3*k2^4*mb^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (22*k02^3*k12^2*k2^3*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^3*k2^3*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12^4*k2^3*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^2*k12*k2^5*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02*k12^2*k2^5*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k02^3*k12^3*k2^3*mb^4*mB^2)/
      ((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12^4*k2^3*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*(-k2 + s)^3*
       (-s + u)) + (4*k02^2*k12^2*k2^5*mb^4*mB^2)/((k02 - s)^3*(k12 - s)^4*s*
       (-k2 + s)^3*(-s + u)) + (4*k02^3*k12^3*k2^3*mb^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12^4*k2^3*mb^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^2*k12^2*k2^5*mb^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k02^3*k12^3*k2^2*mb^4*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^3*k12*k2^4*mb^4*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k02^2*k12^2*k2^4*mb^4*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^3*k12^4*k2^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^3*k12^2*k2^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^2*k12^3*k2^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12^4*k2*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^3*k12*k2^4*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02^2*k12^2*k2^4*mb^2*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02*k12^3*k2^4*mb^2*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (32*k02^3*k12^3*k2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02^2*k12^4*k2*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (36*k02^3*k12*k2^3*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (20*k02^2*k12^2*k2^3*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (4*k02*k12^3*k2^3*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (46*k02*k12^2*k2^4*mb^4*mB^2*s)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k2^5*mb^4*mB^2*s)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^3*k12^3*k2^3*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^2*k12^4*k2^3*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^2*k12^2*k2^5*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^4*k2*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^3*k12^2*k2^3*mb^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02*k12^3*k2^4*mb^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (72*k02^3*k12^2*k2^2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (36*k02^2*k12^3*k2^2*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k02*k12^4*k2^2*mb^4*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02*k12*k2^5*mb^4*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^3*k12^3*k2^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12^2*k2^3*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12^3*k2^3*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02*k12^4*k2^3*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12*k2^5*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^2*k2^5*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02^3*k12^2*k2^2*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^2*k12^3*k2^2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k02*k12^4*k2^2*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k12^4*k2^3*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k2^5*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02*k12*k2^5*mb^2*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k12^2*k2^5*mb^2*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (22*k02^3*k12^2*k2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (116*k02^2*k12^2*k2^2*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (60*k02*k12^3*k2^2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (4*k12^4*k2^2*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02^3*k2^3*mb^4*mB^2*s^2)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (72*k02*k12*k2^4*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k12*k2^5*mb^4*mB^2*s^2)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12^4*k2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12^2*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (4*k02*k12^3*k2^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k02^3*k12^3*k2*mb^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k2^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12*k2^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02*k12^2*k2^4*mb^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k02^3*k12^3*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^2*k12^4*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (60*k02^2*k12^3*k2*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k02^3*k12*k2^2*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (72*k02^2*k12*k2^3*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (144*k02*k12^2*k2^3*mb^4*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k12^2*k2^4*mb^4*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^3*k12^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^3*k2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (3*k02^2*k12^4*k2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12*k2^3*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12^2*k2^3*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02*k12^3*k2^3*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^3*k2^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12*k2^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (5*k02*k12^2*k2^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^3*k2^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k02^3*k12^3*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^2*k12^4*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^3*k2*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k02^3*k2^3*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (24*k02^2*k12*k2^3*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (38*k02*k12^2*k2^3*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k12^3*k2^3*mb^2*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k12^2*k2^4*mb^2*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^3*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (20*k02^3*k12*k2*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02*k12^3*k2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^4*k2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (36*k02^2*k12*k2^2*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02*k12^2*k2^2*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (36*k12^2*k2^3*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (12*k02*k2^4*mb^4*mB^2*s^3)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k2^5*mb^4*mB^2*s^3)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^3*k12^2*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k02^2*k12^3*k2^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (3*k02*k12^4*k2^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^4*k2^3*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02^2*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02*k12*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^2*k2^5*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^2*k2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02^3*k12*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (22*k02^2*k12^2*k2^2*mb^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02*k12^3*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^4*k2^2*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02*k2^5*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (4*k12*k2^5*mb^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02^3*k12^2*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02^2*k12^2*k2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (6*k02^3*k2^2*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k12^3*k2^2*mb^4*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k12*k2^4*mb^4*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12^2*k2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k02^3*k12*k2^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k02^2*k12^2*k2^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02*k12^3*k2^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (2*k12^4*k2^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12*k2^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k2^5*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^5*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^3*k12*k2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (22*k02^2*k12^2*k2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k02*k12^3*k2*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k12^4*k2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (16*k02^2*k12*k2^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (14*k02*k12^2*k2^2*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k12^3*k2^2*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k02*k2^4*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k12*k2^4*mb^2*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k2^5*mb^2*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (28*k02^2*k12^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k02*k12^3*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (28*k02^2*k2^2*mb^4*mB^2*s^4)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k02*k12*k2^2*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (48*k12*k2^3*mb^4*mB^2*s^4)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^3*k12^3*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12^3*k2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02^2*k12*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (10*k02*k12^2*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^3*k2^3*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^2*k2^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^3*k12^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02^2*k12^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12^4*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^3*k2^2*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02^2*k2^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k02*k12*k2^3*mb^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k12^2*k2^3*mb^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k02^2*k12*k2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (18*k12^2*k2^2*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k2^4*mb^4*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (k02^3*k12^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12^3*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (k02*k12^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (k02^3*k2^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (3*k02^2*k2^3*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02*k12*k2^3*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k12^2*k2^3*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (14*k02^2*k12^2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (12*k02*k12^3*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (14*k02^2*k2^2*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k02*k12*k2^2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (10*k12^2*k2^2*mb^2*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (16*k12*k2^3*mb^2*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (48*k02*k12*k2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (24*k12^2*k2*mb^4*mB^2*s^5)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (24*k2^3*mb^4*mB^2*s^5)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^3*k12*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (5*k02^2*k12^2*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^3*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^4*k2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02^2*k12*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12^2*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12^3*k2^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (3*k02*k2^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k2^5*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (20*k02^2*k12*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (16*k02*k12^2*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (8*k12^3*k2*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (10*k2^4*mb^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (18*k02*k12^2*mb^4*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (18*k02*k2^2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (36*k12*k2^2*mb^4*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (4*k02^2*k12*k2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (4*k02*k12^2*k2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k12^3*k2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k2^4*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (16*k02*k12*k2*mb^2*mB^2*s^6)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (8*k12^2*k2*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*
       (-s + u)) + (8*k2^3*mb^2*mB^2*s^6)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k12^2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12^3*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02^2*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k02*k12*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k12^2*k2^2*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (2*k12*k2^3*s^7)/((k02 - s)^3*(k12 - s)^4*
       (-k2 + s)^3*(-s + u)) + (6*k02*k12^2*mb^2*s^7)/
      ((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (6*k02*k2^2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (12*k12*k2^2*mb^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02*k12^2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k02*k2^2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k12*k2^2*mB^2*s^7)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (2*k02*k12*k2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k12^2*k2*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     (k2^3*s^8)/((k02 - s)^3*(k12 - s)^4*(-k2 + s)^3*(-s + u)) + 
     ((k2^3*s^2 + mB^2*(2*mb^2 - s)*s^3 + k2*s*(2*mb^4*mB^2 - 
          2*mb^2*s*(mB^2 + s) + s^2*(2*mB^2 + s)) + 
        k2^2*(mb^4*(4*mB^2 - 6*s) + 2*mb^2*s^2 - s^2*(mB^2 + 2*s)))*
       Log[(k2 - u)/(s - u)])/((k2 - s)^4*s) - 
     ((k12 - k2)^2*(k02^3*s^2 + mB^2*(2*mb^2 - s)*s^3 + 
        k02*s*(2*mb^4*mB^2 - 2*mb^2*s*(mB^2 + s) + s^2*(2*mB^2 + s)) + 
        k02^2*(mb^4*(4*mB^2 - 6*s) + 2*mb^2*s^2 - s^2*(mB^2 + 2*s)))*
       Log[-k02 + u])/((k02 - k12)^2*(k02 - s)^4*s) + 
     (18*k02^2*k12^5*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02*k12^6*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (48*k02^2*k12^4*k2*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (48*k02*k12^5*k2*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (24*k12^6*k2*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (42*k02^2*k12^3*k2^2*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02*k12^4*k2^2*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (66*k12^5*k2^2*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02^2*k12^2*k2^3*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02*k12^3*k2^3*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (60*k12^4*k2^3*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02*k12^2*k2^4*mb^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (18*k12^3*k2^4*mb^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (12*k02^2*k12^4*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k02*k12^5*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (38*k02^2*k12^3*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k02*k12^4*k2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k12^5*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (40*k02^2*k12^2*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^3*k2^2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (32*k12^4*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (14*k02^2*k12*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (28*k02*k12^2*k2^3*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (34*k12^3*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (14*k02*k12*k2^4*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k12^2*k2^4*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (12*k02^2*k12^5*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (16*k02*k12^6*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (32*k02^2*k12^4*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (32*k02*k12^5*k2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (16*k12^6*k2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (28*k02^2*k12^3*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (8*k02*k12^4*k2^2*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (44*k12^5*k2^2*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (8*k02^2*k12^2*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) + (16*k02*k12^3*k2^3*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) - 
     (40*k12^4*k2^3*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (8*k02*k12^2*k2^4*mb^4*mB^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5*s) + 
     (12*k12^3*k2^4*mb^4*mB^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5*s) - (2*k02^2*k12^6*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (3*k02*k12^7*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (5*k02^2*k12^5*k2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02*k12^6*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - (3*k12^7*k2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02^2*k12^4*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^5*k2^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k12^6*k2^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02^2*k12^3*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12^4*k2^3*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (7*k12^5*k2^3*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02*k12^3*k2^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k12^4*k2^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02^2*k12^5*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (8*k02*k12^6*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (16*k02^2*k12^4*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (16*k02*k12^5*k2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k12^6*k2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (14*k02^2*k12^3*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^4*k2^2*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (22*k12^5*k2^2*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02^2*k12^2*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (8*k02*k12^3*k2^3*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (20*k12^4*k2^3*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12^2*k2^4*mb^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k12^3*k2^4*mb^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02^2*k12^4*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (24*k02^2*k12^3*k2*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (30*k02^2*k12^2*k2^2*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02*k12^3*k2^2*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k12^4*k2^2*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02^2*k12*k2^3*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (24*k02*k12^2*k2^3*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k12^3*k2^3*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k02*k12*k2^4*mb^4*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k12^2*k2^4*mb^4*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (3*k02^2*k12^5*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^6*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k02^2*k12^4*k2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^5*k2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k12^6*k2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (7*k02^2*k12^3*k2^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^4*k2^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (11*k12^5*k2^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02^2*k12^2*k2^3*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^3*k2^3*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k12^4*k2^3*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12^2*k2^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (3*k12^3*k2^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02^2*k12^4*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k02*k12^5*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (22*k02^2*k12^3*k2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02*k12^4*k2*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k12^5*k2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02^2*k12^2*k2^2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^3*k2^2*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (28*k12^4*k2^2*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02^2*k12*k2^3*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (12*k02*k12^2*k2^3*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (26*k12^3*k2^3*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02*k12*k2^4*mb^2*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (8*k12^2*k2^4*mb^2*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^4*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k12^2*k2*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k02*k12^3*k2*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k12^4*k2*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02^2*k12*k2^2*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^2*k2^2*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k12^3*k2^2*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k2^3*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k02*k12*k2^3*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k12^2*k2^3*mb^4*mB^2*s*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k2^4*mb^4*mB^2*s*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02^2*k12^5*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (7*k02*k12^6*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (9*k02^2*k12^4*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (14*k02*k12^5*k2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (7*k12^6*k2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02^2*k12^3*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02*k12^4*k2^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (18*k12^5*k2^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02^2*k12^2*k2^3*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^3*k2^3*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (15*k12^4*k2^3*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02*k12^2*k2^4*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k12^3*k2^4*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02^2*k12^4*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k02*k12^5*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (14*k02^2*k12^3*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (20*k02*k12^4*k2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k12^5*k2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k02^2*k12^2*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k02*k12^3*k2^2*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (26*k12^4*k2^2*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02^2*k12*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^2*k2^3*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (22*k12^3*k2^3*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12*k2^4*mb^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k12^2*k2^4*mb^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (7*k02^2*k12^4*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (10*k02*k12^5*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (18*k02^2*k12^3*k2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (20*k02*k12^4*k2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k12^5*k2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (15*k02^2*k12^2*k2^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02*k12^3*k2^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (27*k12^4*k2^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02^2*k12*k2^3*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (8*k02*k12^2*k2^3*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (24*k12^3*k2^3*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12*k2^4*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (7*k12^2*k2^4*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (10*k02^2*k12^3*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (14*k02*k12^4*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (26*k02^2*k12^2*k2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (28*k02*k12^3*k2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (14*k12^4*k2*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (22*k02^2*k12*k2^2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^2*k2^2*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (38*k12^3*k2^2*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (6*k02^2*k2^3*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (12*k02*k12*k2^3*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (34*k12^2*k2^3*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (6*k02*k2^4*mb^2*mB^2*s^2*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (10*k12*k2^4*mb^2*mB^2*s^2*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02^2*k12^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (5*k02*k12^5*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (3*k02^2*k12^3*k2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k02*k12^4*k2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (5*k12^5*k2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (6*k02*k12^3*k2^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (12*k12^4*k2^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02^2*k12*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^2*k2^3*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (9*k12^3*k2^3*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02*k12*k2^4*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k12^2*k2^4*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^4*mb^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02^2*k12^2*k2*mb^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12^3*k2*mb^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^4*k2*mb^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k02^2*k12*k2^2*mb^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (4*k02*k12^2*k2^2*mb^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k12^3*k2^2*mb^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02^2*k2^3*mb^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12*k2^3*mb^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^2*k2^3*mb^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k2^4*mb^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (5*k02^2*k12^3*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (8*k02*k12^4*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (12*k02^2*k12^2*k2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (16*k02*k12^3*k2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k12^4*k2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (9*k02^2*k12*k2^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02*k12^2*k2^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (21*k12^3*k2^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02^2*k2^3*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12*k2^3*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (18*k12^2*k2^3*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k2^4*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (5*k12*k2^4*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02^2*k12^2*mb^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k02*k12^3*mb^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02^2*k12*k2*mb^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (8*k02*k12^2*k2*mb^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (4*k12^3*k2*mb^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k2^2*mb^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12*k2^2*mb^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (10*k12^2*k2^2*mb^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (8*k12*k2^3*mb^2*mB^2*s^3*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k2^4*mb^2*mB^2*s^3*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (k02*k12^4*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (k02^2*k12^2*k2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^3*k2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + (k12^4*k2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k02^2*k12*k2^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (2*k02*k12^2*k2^2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^3*k2^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k02^2*k2^3*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12*k2^3*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k12^2*k2^3*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - (k02*k2^4*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (k02^2*k12^2*mB^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (2*k02*k12^3*mB^2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02^2*k12*k2*mB^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (4*k02*k12^2*k2*mB^2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (2*k12^3*k2*mB^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) - (k02^2*k2^2*mB^2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) + 
     (2*k02*k12*k2^2*mB^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (5*k12^2*k2^2*mB^2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (4*k12*k2^3*mB^2*s^4*Log[-k12 + u])/((k02 - k12)^2*(k12 - k2)^2*
       (k12 - s)^5) + (k2^4*mB^2*s^4*Log[-k12 + u])/
      ((k02 - k12)^2*(k12 - k2)^2*(k12 - s)^5) - 
     (6*k02*k12^2*k2^2*mb^4*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (12*k02*k12*k2^3*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (6*k12^2*k2^3*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (6*k02*k2^4*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (12*k12*k2^4*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (6*k2^5*mb^4*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*k2*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2^2*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k2^3*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (4*k02*k12^2*k2^2*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) - 
     (8*k02*k12*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4*s) - (4*k12^2*k2^3*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) + 
     (4*k02*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*
       s) + (8*k12*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4*s) - (4*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4*s) + (k02*k12^2*k2^3*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (2*k02*k12*k2^4*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k12^2*k2^4*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k02*k2^5*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k12*k2^5*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k2^6*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*k2^2*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2^3*mb^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2^3*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k2^4*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^4*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k2^5*mb^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (k02*k12^2*k2^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k12*k2^3*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k12^2*k2^3*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k02*k2^4*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (2*k12*k2^4*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k2^5*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k02*k12^2*k2*mb^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (4*k02*k12*k2^2*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k12^2*k2^2*mb^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k02*k2^3*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (4*k12*k2^3*mb^2*mB^2*s*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k2^4*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k02*k12^2*k2^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (4*k02*k12*k2^3*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k12^2*k2^3*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (2*k02*k2^4*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (4*k12*k2^4*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k2^5*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k02*k12^2*k2*mb^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (4*k02*k12*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k12^2*k2^2*mb^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k02*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (4*k12*k2^3*mb^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k2^4*mb^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*k2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2^2*mB^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2^2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k2^3*mB^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^3*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k2^4*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12^2*mb^2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (4*k02*k12*k2*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (2*k12^2*k2*mb^2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (2*k02*k2^2*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (4*k12*k2^2*mb^2*mB^2*s^2*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k02*k12^2*k2*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (2*k02*k12*k2^2*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k12^2*k2^2*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k02*k2^3*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (2*k12*k2^3*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k2^4*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - (k02*k12^2*mB^2*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + 
     (2*k02*k12*k2*mB^2*s^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) + (k12^2*k2*mB^2*s^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (k02*k2^2*mB^2*s^3*Log[-s + u])/((k02 - k2)*(k12 - k2)^2*
       (k2 - s)^4) - (2*k12*k2^2*mB^2*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) + (k2^3*mB^2*s^3*Log[-s + u])/
      ((k02 - k2)*(k12 - k2)^2*(k2 - s)^4) - 
     (6*k02^4*k12^5*k2^2*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k02^4*k12^3*k2^4*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^3*k12^4*k2^4*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^2*k12^5*k2^4*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12^2*k2^5*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^3*k12^3*k2^5*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^2*k12^4*k2^5*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^3*k12^2*k2^6*mb^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^3*k2^6*mb^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k12^5*k2*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^4*k12^4*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k12^5*k2^2*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^3*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02^3*k12^4*k2^3*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12^5*k2^3*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (44*k02^4*k12^2*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (30*k02^3*k12^3*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^2*k12^4*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12^5*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^4*k12*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^3*k12^2*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^2*k12^3*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^4*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^3*k12*k2^6*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12^2*k2^6*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^3*k2^6*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^4*k12^5*k2^2*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) - (12*k02^4*k12^3*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) - 
     (8*k02^3*k12^4*k2^4*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) - (4*k02^2*k12^5*k2^4*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) + 
     (8*k02^4*k12^2*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (16*k02^3*k12^3*k2^5*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) + 
     (8*k02^2*k12^4*k2^5*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) - (8*k02^3*k12^2*k2^6*mb^4*mB^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*s*(-k12 + s)^5) - 
     (4*k02^2*k12^3*k2^6*mb^4*mB^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*s*
       (-k12 + s)^5) + (k02^4*k12^5*k2^3*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k12^4*k2^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^3*k12^5*k2^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^4*k12^3*k2^5*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^3*k12^4*k2^5*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^3*k12^3*k2^6*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^5*k2^2*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^4*k12^3*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^3*k12^4*k2^4*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^5*k2^4*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^4*k12^2*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^3*k2^5*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^4*k2^5*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^3*k12^2*k2^6*mb^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^3*k2^6*mb^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (30*k02^4*k12^4*k2^2*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k12^5*k2^2*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02^4*k12^3*k2^3*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^3*k12^4*k2^3*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^2*k12^5*k2^3*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (54*k02^4*k12^2*k2^4*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^3*k12^3*k2^4*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^2*k12^4*k2^4*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12*k2^5*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^2*k2^5*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^2*k12^3*k2^5*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^3*k12*k2^6*mb^4*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k02^2*k12^2*k2^6*mb^4*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^4*k12^5*k2^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^4*k12^3*k2^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^3*k12^4*k2^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02^2*k12^5*k2^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k12^2*k2^5*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^3*k12^3*k2^5*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^4*k2^5*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^3*k12^2*k2^6*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^2*k12^3*k2^6*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k12^5*k2*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^2*k2^4*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^3*k12^3*k2^4*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^4*k2^4*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02*k12^5*k2^4*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^4*k12*k2^5*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^3*k12^2*k2^5*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^2*k12^3*k2^5*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^4*k2^5*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^3*k12*k2^6*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^2*k12^2*k2^6*mb^2*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^3*k2^6*mb^2*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^4*k12^4*k2*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^3*k12^5*k2*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^4*k12^3*k2^2*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12^4*k2^2*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^4*k12^2*k2^3*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02^3*k12^3*k2^3*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^2*k12^4*k2^3*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02*k12^5*k2^3*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (56*k02^4*k12*k2^4*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^3*k12^2*k2^4*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (84*k02^2*k12^3*k2^4*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02*k12^4*k2^4*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^4*k2^5*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12*k2^5*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (120*k02^2*k12^2*k2^5*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02*k12^3*k2^5*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k2^6*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (52*k02^2*k12*k2^6*mb^4*mB^2*s*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02*k12^2*k2^6*mb^4*mB^2*s*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k12^5*k2^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^4*k12^4*k2^3*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^3*k12^4*k2^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^2*k12^5*k2^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^4*k12^2*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^3*k12^3*k2^5*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k12^4*k2^5*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02^3*k12^2*k2^6*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^2*k12^3*k2^6*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k12^5*k2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^4*k12^4*k2^2*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^5*k2^2*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^4*k12^3*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k12^4*k2^3*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^2*k12^5*k2^3*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^4*k12^2*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^3*k12^3*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^4*k2^4*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^5*k2^4*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k12*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^3*k12^2*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02^2*k12^3*k2^5*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^4*k2^5*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^3*k12*k2^6*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^2*k12^2*k2^6*mb^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02*k12^3*k2^6*mb^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^4*k12^3*k2^2*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^3*k12^4*k2^2*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^4*k12^2*k2^3*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^3*k12^3*k2^3*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^2*k12^4*k2^3*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^4*k12*k2^4*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k02^3*k12^2*k2^4*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (144*k02^2*k12^3*k2^4*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (144*k02^2*k12^2*k2^5*mb^4*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^2*k12*k2^6*mb^4*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^5*k2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02^4*k12^4*k2^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12^5*k2^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12^3*k2^3*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^3*k12^4*k2^3*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^2*k12^5*k2^3*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k02^4*k12^2*k2^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^2*k12^4*k2^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12^5*k2^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^4*k12*k2^5*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^3*k12^2*k2^5*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^2*k12^3*k2^5*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^4*k2^5*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^3*k12*k2^6*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (9*k02^2*k12^2*k2^6*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02*k12^3*k2^6*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^5*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02^4*k12^4*k2*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^3*k12^5*k2*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^4*k12^2*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^3*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^4*k2^3*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02*k12^5*k2^3*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^4*k12*k2^4*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^3*k12^2*k2^4*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^3*k2^4*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02*k12^4*k2^4*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k12^5*k2^4*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k2^5*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^3*k12*k2^5*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^2*k12^2*k2^5*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02*k12^3*k2^5*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k12^4*k2^5*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^3*k2^6*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (26*k02^2*k12*k2^6*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (14*k02*k12^2*k2^6*mb^2*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^3*k2^6*mb^2*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (68*k02^4*k12^3*k2*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (72*k02^3*k12^4*k2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^2*k12^5*k2*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (144*k02^4*k12^2*k2^2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^3*k12^3*k2^2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (56*k02^2*k12^4*k2^2*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02*k12^5*k2^2*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (84*k02^4*k12*k2^3*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (176*k02^3*k12^2*k2^3*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k02^2*k12^3*k2^3*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02*k12^4*k2^3*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^4*k2^4*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (124*k02^3*k12*k2^4*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (256*k02^2*k12^2*k2^4*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02*k12^3*k2^4*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (140*k02^2*k12*k2^5*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k02*k12^2*k2^5*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^2*k2^6*mb^4*mB^2*s^2*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (68*k02*k12*k2^6*mb^4*mB^2*s^2*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02^4*k12^5*k2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k12^4*k2^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^3*k12^5*k2^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^3*k12^4*k2^3*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^5*k2^3*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^4*k12^2*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^3*k12^3*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^2*k12^4*k2^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02*k12^5*k2^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02^4*k12*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^3*k12^2*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^2*k12^3*k2^5*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^4*k2^5*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k02^3*k12*k2^6*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02*k12^3*k2^6*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02^4*k12^4*k2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^3*k12^5*k2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^4*k12^3*k2^2*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k12^4*k2^2*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (56*k02^3*k12^3*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^2*k12^4*k2^3*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02*k12^5*k2^3*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^4*k12*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (34*k02^3*k12^2*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02^2*k12^3*k2^4*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02*k12^4*k2^4*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^3*k12*k2^5*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^2*k12^2*k2^5*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02*k12^3*k2^5*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02^3*k2^6*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k12*k2^6*mb^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02*k12^2*k2^6*mb^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (72*k02^4*k12^3*k2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02^3*k12^4*k2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^2*k12^5*k2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (144*k02^4*k12^2*k2^2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^3*k2^2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^2*k12^4*k2^2*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02*k12^5*k2^2*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02^4*k12*k2^3*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (192*k02^3*k12^2*k2^3*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (96*k02^2*k12^3*k2^3*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (120*k02^3*k12*k2^4*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (240*k02^2*k12^2*k2^4*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^2*k12*k2^5*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k02*k12^2*k2^5*mb^4*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02*k12*k2^6*mb^4*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k12^5*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^4*k12^4*k2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^5*k2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k12^3*k2^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^4*k2^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^4*k12^2*k2^3*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^3*k12^3*k2^3*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^2*k12^4*k2^3*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02*k12^5*k2^3*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (11*k02^4*k12*k2^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (22*k02^3*k12^2*k2^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (33*k02^2*k12^3*k2^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^4*k2^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k12^5*k2^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k2^5*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^3*k12*k2^5*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^2*k2^5*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02*k12^3*k2^5*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^4*k2^5*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^3*k2^6*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (15*k02^2*k12*k2^6*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02*k12^2*k2^6*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k12^3*k2^6*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^4*k12^4*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^5*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^4*k12^3*k2*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^3*k12^4*k2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^2*k12^5*k2*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^4*k12^2*k2^2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^3*k12^3*k2^2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^2*k12^4*k2^2*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02*k12^5*k2^2*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^4*k12*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (80*k02^3*k12^2*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k02^2*k12^3*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02*k12^4*k2^3*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k12^5*k2^3*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (22*k02^4*k2^4*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (68*k02^3*k12*k2^4*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (114*k02^2*k12^2*k2^4*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k02*k12^3*k2^4*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k12^4*k2^4*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^2*k12*k2^5*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k12^2*k2^5*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k12^3*k2^5*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (22*k02^2*k2^6*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02*k12*k2^6*mb^2*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k12^2*k2^6*mb^2*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12^3*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^3*k12^4*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02^2*k12^5*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02^4*k12^2*k2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (200*k02^3*k12^3*k2*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (116*k02^2*k12^4*k2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02^4*k12*k2^2*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (444*k02^3*k12^2*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (244*k02^2*k12^3*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (124*k02*k12^4*k2^2*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k12^5*k2^2*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^4*k2^3*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (256*k02^3*k12*k2^3*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (144*k02^2*k12^2*k2^3*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (32*k02*k12^3*k2^3*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02^3*k2^4*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^2*k12*k2^4*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (320*k02*k12^2*k2^4*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^2*k2^5*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (240*k02*k12*k2^5*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k12^2*k2^5*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02*k2^6*mb^4*mB^2*s^3*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k12*k2^6*mb^4*mB^2*s^3*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^4*k12^4*k2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^3*k12^4*k2^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^4*k12^2*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12^3*k2^3*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^4*k2^3*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^4*k12*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02^3*k12^2*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^3*k2^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k02*k12^4*k2^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (k02^4*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02^3*k12*k2^5*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^2*k12^2*k2^5*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02*k12^3*k2^5*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^3*k2^6*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12*k2^6*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (3*k02*k12^2*k2^6*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^4*k12^3*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^4*k2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^2*k12^5*k2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (44*k02^3*k12^3*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^2*k12^4*k2^2*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^5*k2^2*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^3*k12^2*k2^3*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02*k12^4*k2^3*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^4*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^3*k12*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^2*k2^4*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k02*k12^3*k2^4*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^2*k12*k2^5*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02*k12^2*k2^5*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02^2*k2^6*mb^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12*k2^6*mb^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^4*k12^3*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^3*k12^4*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^5*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k02^4*k12^2*k2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (216*k02^3*k12^3*k2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (108*k02^2*k12^4*k2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^4*k12*k2^2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (468*k02^3*k12^2*k2^2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (234*k02^2*k12^3*k2^2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (120*k02*k12^4*k2^2*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k12^5*k2^2*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (240*k02^3*k12*k2^3*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (120*k02^2*k12^2*k2^3*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (360*k02*k12^2*k2^4*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (240*k02*k12*k2^5*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k12^2*k2^5*mb^4*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k12*k2^6*mb^4*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (5*k02^4*k12^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^3*k12^5*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^4*k12^3*k2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (32*k02^3*k12^4*k2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^2*k12^5*k2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^4*k12^2*k2^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^3*k12^3*k2^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^2*k12^4*k2^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02*k12^5*k2^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^4*k12*k2^3*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^3*k12^2*k2^3*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (28*k02^2*k12^3*k2^3*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k12^4*k2^3*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k12^5*k2^3*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (7*k02^4*k2^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^3*k12*k2^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (65*k02^2*k12^2*k2^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (54*k02*k12^3*k2^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k12^4*k2^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (22*k02^2*k12*k2^5*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^2*k2^5*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k12^3*k2^5*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (7*k02^2*k2^6*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02*k12*k2^6*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (5*k12^2*k2^6*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^4*k12^3*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^3*k12^4*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^2*k12^5*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12^2*k2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (56*k02^3*k12^3*k2*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (44*k02^2*k12^4*k2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k02^4*k12*k2^2*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (180*k02^3*k12^2*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (124*k02^2*k12^3*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (68*k02*k12^4*k2^2*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k12^5*k2^2*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^4*k2^3*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02^3*k12*k2^3*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12^2*k2^3*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k12^4*k2^3*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (52*k02^3*k2^4*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (104*k02^2*k12*k2^4*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (176*k02*k12^2*k2^4*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k12^3*k2^4*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (52*k02^2*k2^5*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02*k12*k2^5*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (28*k02*k2^6*mb^2*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k12*k2^6*mb^2*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (34*k02^3*k12^3*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^2*k12^4*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12^5*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^4*k12*k2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (108*k02^3*k12^2*k2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (168*k02^2*k12^3*k2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^4*k2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k12^5*k2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k2^2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (114*k02^3*k12*k2^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (384*k02^2*k12^2*k2^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (202*k02*k12^3*k2^2*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k12^4*k2^2*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02^3*k2^3*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (200*k02^2*k12*k2^3*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (440*k02*k12^2*k2^3*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (280*k02*k12*k2^4*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k12^2*k2^4*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02*k2^5*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (58*k12*k2^5*mb^4*mB^2*s^4*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k2^6*mb^4*mB^2*s^4*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (2*k02^4*k12^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (k02^3*k12^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (5*k02^4*k12^3*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k02^3*k12^4*k2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^5*k2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^4*k12^2*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (13*k02^3*k12^3*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k02^2*k12^4*k2^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^5*k2^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k02^4*k12*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^3*k12^2*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^2*k12^3*k2^3*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02*k12^4*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (k12^5*k2^3*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^4*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02^3*k12*k2^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^2*k12^2*k2^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (21*k02*k12^3*k2^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02^2*k12*k2^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12^2*k2^5*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k12^3*k2^5*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k02^2*k2^6*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (9*k02*k12*k2^6*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k12^2*k2^6*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^4*k12^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02^3*k12^4*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^2*k12^5*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (16*k02^3*k12^3*k2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k02^2*k12^4*k2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (18*k02^4*k12*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k12^2*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^2*k12^3*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^4*k2^2*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k12^5*k2^2*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02^3*k12*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^2*k12^2*k2^3*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k02*k12^3*k2^3*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^3*k2^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^2*k12*k2^4*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12^2*k2^4*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02^2*k2^5*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k12^2*k2^5*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02*k2^6*mb^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k12*k2^6*mb^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k12^2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k02^3*k12^3*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k02^2*k12^4*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k12*k2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k02^3*k12^2*k2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (180*k02^2*k12^3*k2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k2^2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k02^3*k12*k2^2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (450*k02^2*k12^2*k2^2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (240*k02*k12^3*k2^2*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (30*k12^4*k2^2*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (240*k02^2*k12*k2^3*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (480*k02*k12^2*k2^3*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (240*k02*k12*k2^4*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (96*k12^2*k2^4*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k12*k2^5*mb^4*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k2^6*mb^4*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (7*k02^4*k12^3*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (18*k02^3*k12^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (5*k02^2*k12^5*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k12^2*k2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^3*k12^3*k2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (26*k02^2*k12^4*k2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (9*k02^4*k12*k2^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (78*k02^3*k12^2*k2^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (67*k02^2*k12^3*k2^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02*k12^4*k2^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (5*k12^5*k2^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (8*k02^4*k2^3*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12*k2^3*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02^2*k12^2*k2^3*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02*k12^3*k2^3*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k12^4*k2^3*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k02^3*k2^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k02^2*k12*k2^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (68*k02*k12^2*k2^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k12^3*k2^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k2^5*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02*k12*k2^5*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k12^2*k2^5*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02*k2^6*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (7*k12*k2^6*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (74*k02^3*k12^3*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (56*k02^2*k12^4*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02*k12^5*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^4*k12*k2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (60*k02^3*k12^2*k2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^2*k12^3*k2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02*k12^4*k2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k12^5*k2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^4*k2^2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (102*k02^3*k12*k2^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (216*k02^2*k12^2*k2^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (130*k02*k12^3*k2^2*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (44*k12^4*k2^2*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (88*k02^3*k2^3*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (136*k02^2*k12*k2^3*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (184*k02*k12^2*k2^3*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (32*k12^3*k2^3*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12*k2^4*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (80*k12^2*k2^4*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (88*k02*k2^5*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (50*k12*k2^5*mb^2*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k2^6*mb^2*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (46*k02^3*k12^2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02^2*k12^3*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02*k12^4*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (92*k02^3*k12*k2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k02^2*k12^2*k2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02*k12^3*k2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k12^4*k2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (46*k02^3*k2^2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (100*k02^2*k12*k2^2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (30*k02*k12^2*k2^2*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k12^3*k2^2*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^2*k2^3*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k02*k12*k2^3*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (96*k12^2*k2^3*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02*k2^4*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (112*k12*k2^4*mb^4*mB^2*s^5*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (46*k2^5*mb^4*mB^2*s^5*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (4*k02^4*k12^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (9*k02^3*k12^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (2*k02^2*k12^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (3*k02^4*k12^2*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^3*k12^3*k2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^2*k12^4*k2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^4*k12*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (45*k02^3*k12^2*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (34*k02^2*k12^3*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k02*k12^4*k2^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^5*k2^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (5*k02^4*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k02^3*k12*k2^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02^2*k12^2*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02*k12^3*k2^3*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (5*k12^4*k2^3*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (10*k02^3*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02^2*k12*k2^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (41*k02*k12^2*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (12*k12^3*k2^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (10*k02^2*k2^5*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (22*k02*k12*k2^5*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (k12^2*k2^5*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (5*k02*k2^6*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k12*k2^6*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (6*k02^4*k12^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (26*k02^3*k12^3*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02^2*k12^4*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^5*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02^4*k12*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^3*k12^2*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02^2*k12^3*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^4*k2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k12^5*k2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^4*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (54*k02^3*k12*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (66*k02^2*k12^2*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (38*k02*k12^3*k2^2*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k12^4*k2^2*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02^3*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^2*k12*k2^3*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (40*k02*k12^2*k2^3*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02*k12*k2^4*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (32*k12^2*k2^4*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k2^5*mb^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (14*k12*k2^5*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (6*k2^6*mb^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12^2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02^2*k12^3*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (48*k02^3*k12*k2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (120*k02^2*k12^2*k2*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k2^2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (60*k02^2*k12*k2^2*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k12^3*k2^2*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (144*k12^2*k2^3*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (108*k12*k2^4*mb^4*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k2^5*mb^4*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (3*k02^4*k12^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02^3*k12^3*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (21*k02^2*k12^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (2*k02*k12^5*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k02^4*k12*k2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02^3*k12^2*k2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (6*k02^2*k12^3*k2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k12^4*k2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k12^5*k2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (3*k02^4*k2^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02^3*k12*k2^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (75*k02^2*k12^2*k2^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (46*k02*k12^3*k2^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (17*k12^4*k2^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k02^3*k2^3*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^2*k12*k2^3*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k02*k12^2*k2^3*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k12^3*k2^3*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k12^2*k2^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k2^5*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (18*k12*k2^5*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (3*k2^6*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (42*k02^3*k12^2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (94*k02^2*k12^3*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (26*k02*k12^4*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (84*k02^3*k12*k2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (108*k02^2*k12^2*k2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (52*k02*k12^3*k2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (26*k12^4*k2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (42*k02^3*k2^2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (66*k02^2*k12*k2^2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (54*k02*k12^2*k2^2*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (42*k12^3*k2^2*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k02^2*k2^3*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (160*k02*k12*k2^3*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (120*k12^2*k2^3*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02*k2^4*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k12*k2^4*mb^2*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (42*k2^5*mb^2*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (64*k02^2*k12^2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k02*k12^3*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (128*k02^2*k12*k2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02*k12^2*k2*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k12^3*k2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (64*k02^2*k2^2*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02*k12*k2^2*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k12^2*k2^2*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (108*k12*k2^3*mb^4*mB^2*s^6*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (64*k2^4*mb^4*mB^2*s^6*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (2*k02^4*k12^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (15*k02^3*k12^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02^2*k12^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (k02*k12^5*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k02^4*k12*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (14*k02^3*k12^2*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (6*k02^2*k12^3*k2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k02*k12^4*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (k12^5*k2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02^4*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (17*k02^3*k12*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02^2*k12^2*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (29*k02*k12^3*k2^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k12^4*k2^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (16*k02^3*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (30*k02^2*k12*k2^3*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (44*k02*k12^2*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (8*k12^3*k2^3*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (2*k02*k12*k2^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (16*k12^2*k2^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02*k2^5*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (11*k12*k2^5*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (2*k2^6*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (22*k02^3*k12^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^2*k12^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02*k12^4*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (44*k02^3*k12*k2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^2*k12^2*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02*k12^3*k2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k12^4*k2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (22*k02^3*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02^2*k12*k2^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (30*k02*k12^2*k2^2*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k12^3*k2^2*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02^2*k2^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (80*k02*k12*k2^3*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (48*k12^2*k2^3*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k02*k2^4*mb^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k12*k2^4*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (22*k2^5*mb^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^2*k12^2*mb^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02^2*k12*k2*mb^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02^2*k2^2*mb^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k12^2*k2^2*mb^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k12*k2^3*mb^4*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k2^4*mb^4*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^3*k12^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (27*k02^2*k12^3*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k02*k12^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02^3*k12*k2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (34*k02^2*k12^2*k2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (16*k02*k12^3*k2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k12^4*k2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (10*k02^3*k2^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (13*k02^2*k12*k2^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k02*k12^2*k2^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (11*k12^3*k2^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02^2*k2^3*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12*k2^3*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k12^2*k2^3*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02*k2^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (7*k12*k2^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (10*k2^5*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (50*k02^2*k12^2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02*k12^3*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (100*k02^2*k12*k2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (80*k02*k12^2*k2*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k12^3*k2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (50*k02^2*k2^2*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (40*k02*k12*k2^2*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (30*k12^2*k2^2*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (60*k12*k2^3*mb^2*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (50*k2^4*mb^2*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k02*k12^2*mb^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (72*k02*k12*k2*mb^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (36*k12^2*k2*mb^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (36*k02*k2^2*mb^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (72*k12*k2^2*mb^4*mB^2*s^7*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (36*k2^3*mb^4*mB^2*s^7*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (7*k02^3*k12^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (18*k02^2*k12^3*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (5*k02*k12^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (14*k02^3*k12*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (22*k02^2*k12^2*k2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02*k12^3*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (5*k12^4*k2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (7*k02^3*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k02^2*k12*k2^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (9*k02*k12^2*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (8*k12^3*k2^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (14*k02^2*k2^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02*k12*k2^3*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k12^2*k2^3*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (14*k02*k2^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (4*k12*k2^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (7*k2^5*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (28*k02^2*k12^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02*k12^3*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (56*k02^2*k12*k2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02*k12^2*k2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k12^3*k2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (28*k02^2*k2^2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02*k12*k2^2*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k12^2*k2^2*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (36*k12*k2^3*mb^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (28*k2^4*mb^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k02*k12^2*mb^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (48*k02*k12*k2*mb^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (24*k12^2*k2*mb^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (24*k02*k2^2*mb^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (48*k12*k2^2*mb^4*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k2^3*mb^4*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (11*k02^2*k12^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (10*k02*k12^3*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (22*k02^2*k12*k2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k02*k12^2*k2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (10*k12^3*k2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (11*k02^2*k2^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (10*k02*k12*k2^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (9*k12^2*k2^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k12*k2^3*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (11*k2^4*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (20*k02*k12^2*mb^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (40*k02*k12*k2*mb^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (20*k12^2*k2*mb^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (20*k02*k2^2*mb^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (40*k12*k2^2*mb^2*mB^2*s^8*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (20*k2^3*mb^2*mB^2*s^8*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (8*k02^2*k12^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (7*k02*k12^3*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (16*k02^2*k12*k2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (14*k02*k12^2*k2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (7*k12^3*k2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (8*k02^2*k2^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (7*k02*k12*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (6*k12^2*k2^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (9*k12*k2^3*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (8*k2^4*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (12*k02*k12^2*mb^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (24*k02*k12*k2*mb^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (12*k12^2*k2*mb^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (12*k02*k2^2*mb^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (24*k12*k2^2*mb^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (12*k2^3*mb^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (4*k02*k12^2*mB^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (8*k02*k12*k2*mB^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + 
     (4*k12^2*k2*mB^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) - (4*k02*k2^2*mB^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - 
     (8*k12*k2^2*mB^2*s^9*Log[-s + u])/((k02 - s)^4*(k2 - s)^4*
       (-k12 + s)^5) + (4*k2^3*mB^2*s^9*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (3*k02*k12^2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (6*k02*k12*k2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (3*k12^2*k2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (3*k02*k2^2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) + (6*k12*k2^2*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5) - (3*k2^3*s^10*Log[-s + u])/
      ((k02 - s)^4*(k2 - s)^4*(-k12 + s)^5)))/(4*mB*Pi^2)}}

